Higgs decay to fermion pairs at NLO in SMEFT

The calculation of next-to-leading order (NLO) perturbative corrections at fixed operator dimension in Standard Model Effective Field Theory (SMEFT) has been a topic of much recent interest. In this paper we obtain the NLO corrections from dimension-6 operators to the Higgs boson decays $h\to f\bar{f}$, where the fermions $f \in \{\mu,\tau,c\}$. This extends previous results for $h\to b\bar{b}$ to all phenomenologically relevant Higgs boson decays into fermions, and provides the basis for future precision analyses of these decays within effective field theory. We point out the benefits of studying ratios of decay rates into different fermions in SMEFT, the most surprising of which is enhanced sensitivity to anomalous $h\gamma\gamma$ and $hgg$ couplings induced by flavor-universal SMEFT operators, especially in scenarios where flavor-dependent Wilson coefficients are constrained by Minimal Flavor Violation.

==> Electronic_Results/FILE_BOOT.m <==
(* ::Package:: *)

(***************)
(*** Imports ***)
(***************)

SetDirectory[NotebookDirectory[] <> "Results/B"]
Do[Gam[b, {i, j}] = Import["GamB_" <> ToString[i]
   <> "," <> ToString[j] <> "_.m"],{i, {4, 6}}, {j, {0, 1}}]

SetDirectory[NotebookDirectory[] <> "Results/C"]
Do[Gam[c, {i, j}] = Import["GamC_" <> ToString[i]
   <> "," <> ToString[j] <> "_.m"],{i, {4, 6}}, {j, {0, 1}}]

SetDirectory[NotebookDirectory[] <> "Results/Tau"]
Do[Gam[tau, {i, j}] = Import["GamTAU_" <> ToString[i]
   <> "," <> ToString[j] <> "_.m"],{i, {4, 6}}, {j, {0, 1}}]

SetDirectory[NotebookDirectory[] <> "Results/Mu"]
Do[Gam[mu, {i, j}] = Import["GamMU_" <> ToString[i]
   <> "," <> ToString[j] <> "_.m"],{i, {4, 6}}, {j, {0, 1}}]


SetDirectory[NotebookDirectory[]<>"Results/Decoupling_Constants"]
Do[zetaEAnalyticD[i]=Import["zetaE_"<>ToString[i]<>"_.m"],{i,{4,6}}]
Do[zetaMBAnalyticD[i]=Import["zetaMB_"<>ToString[i]<>"_.m"],{i,{4,6}}]
Do[zetaMCAnalyticD[i]=Import["zetaMC_"<>ToString[i]<>"_.m"],{i,{4,6}}]
Do[zetaMTAAnalyticD[i]=Import["zetaMTA_"<>ToString[i]<>"_.m"],{i,{4,6}}]
Do[zetaMMUAnalyticD[i]=Import["zetaMMU_"<>ToString[i]<>"_.m"],{i,{4,6}}]

SetDirectory[NotebookDirectory[] <> "Results/Loop_Integrals"]
IntRep = Import["IntListAnalytic.m"]


(*************************)
(*** Replacement lists ***)
(*************************)

InputRep = {MH2 -> mh^2, MZ2 -> mz^2, MW2 -> mw^2, CW2 -> (mw/mz)^2, 
  CW -> mw/mz, SW2 -> 1 - (mw/mz)^2, SW -> Sqrt[1 - (mw/mz)^2], 
  MB2 -> mb^2, MT2 -> mt^2, MT -> mt, MB -> mb, Nc -> 3, 
  MTA2 -> mtau^2, MTA -> mtau, MW -> mw, MZ -> mz, MH -> mh , MC2 -> mc^2,
  MC -> mc, MMU2 -> mmu^2, MMU -> mmu, CF -> 4/3, v-> 2 MW SW / Sqrt[4 \[Pi] alfa], 
  EL -> Sqrt[4 \[Pi] alfa], gs ->  Sqrt[4 \[Pi] alfas]}

Scaling[b] := {   
   hatCbH -> v/MB * (MB/v //. InputRep /. Inputs) hatCbH, 
   hatCHtb -> v/MB * (MB/v //. InputRep /. Inputs) hatCHtb,  
   hatC1quqd[3, 3, 3, 3] -> MT/MB * (MB/MT //. InputRep /. Inputs) hatC1quqd[3, 3, 3, 3], 
   hatC8quqd[3, 3, 3, 3] -> MT/MB * (MB/MT //. InputRep /. Inputs) hatC8quqd[3, 3, 3, 3],
   hatC1qd[2, 3, 3, 2] -> MS/MB * (MB/MS //. InputRep /. Inputs) hatC1qd[2, 3, 3, 2],
   hatC8qd[2, 3, 3, 2] -> MS/MB * (MB/MS //. InputRep /. Inputs) hatC8qd[2, 3, 3, 2],
   hatC1quqd[3, 2, 2, 3] -> MC/MB * (MB/MC //. InputRep /. Inputs) hatC1quqd[3, 2, 2, 3],
   hatC8quqd[3, 2, 2, 3] -> MC/MB * (MB/MC //. InputRep /. Inputs) hatC8quqd[3, 2, 2, 3],
   hatC1quqd[2, 2, 3, 3] -> MC/MB * (MB/MC //. InputRep /. Inputs) hatC1quqd[2, 2, 3, 3],
   hatCledq[3, 3, 3, 3] -> MTA/MB * (MB/MTA //. InputRep /. Inputs) hatCledq[3, 3, 3, 3],
   hatCledq[2, 2, 3, 3] -> MMU/MB * (MB/MMU //. InputRep /. Inputs) hatCledq[2, 2, 3, 3],
   hatCbW -> v/(MB EL) * (MB EL/v //. InputRep /. Inputs) hatCbW, 
   hatCbG -> v/(MB gs) * (MB gs/v //. InputRep /. Inputs) hatCbG, 
   hatCbB -> v/(MB EL) * (MB EL/v //. InputRep /. Inputs) hatCbB, 
   hatCtB -> 1/EL * (EL //. InputRep /. Inputs ) hatCtB, 
   hatCtW -> 1/EL * (EL //. InputRep /. Inputs) hatCtW}

Scaling[c] := {
   hatCcH -> v/MC * (MC/v //. InputRep /. Inputs) hatCcH, 
   hatC1qu[2, 3, 3, 2] -> MT/MC * (MC/MT //. InputRep /. Inputs) hatC1qu[2, 3, 3, 2], 
   hatC8qu[2, 3, 3, 2] -> MT/MC * (MC/MT //. InputRep /. Inputs) hatC8qu[2, 3, 3, 2], 
   hatC1quqd[2, 2, 3, 3] -> MB/MC * (MC/MB //. InputRep /. Inputs) hatC1quqd[2, 2, 3, 3], 
   hatCcG -> v/(gs MC) * (MC gs/v //. InputRep /. Inputs) hatCcG, 
   hatC1lequ[3, 3, 2, 2] -> MTA/MC * (MC/MTA //. InputRep /. Inputs) hatC1lequ[3, 3, 2, 2], 
   hatC8quqd[3, 2, 2, 3] -> MB/MC * (MC/MB //. InputRep /. Inputs) hatC8quqd[3, 2, 2, 3], 
   hatC1quqd[3, 2, 2, 3] -> MB/MC * (MC/MB //. InputRep /. Inputs) hatC1quqd[3, 2, 2, 3], 
   hatC1quqd[2, 2, 2, 2] -> MS/MC * (MC/MS //. InputRep /. Inputs) hatC1quqd[2, 2, 2, 2],
   hatC8quqd[2, 2, 2, 2] -> MS/MC * (MC/MS //. InputRep /. Inputs) hatC8quqd[2, 2, 2, 2],
   hatC1lequ[2, 2, 2, 2] -> MMU/MC * (MC/MMU //. InputRep /. Inputs) hatC1lequ[2, 2, 2, 2],
   hatCcW -> v/(MC EL) * (MC EL/v //. InputRep /. Inputs) hatCcW, 
   hatCcB -> v/(MC EL) * (MC EL/v //. InputRep /. Inputs) hatCcB,
   hatCtB -> 1/EL * (EL //. InputRep /. Inputs ) hatCtB, 
   hatCtW -> 1/EL * (EL //. InputRep /. Inputs) hatCtW}

Scaling[tau] := {
   hatCtauH -> v/MTA * (MTA/v //. InputRep /. Inputs) hatCtauH, 
   hatC1lequ[3, 3, 3, 3] -> MT/MTA * (MTA/MT //. InputRep /. Inputs) hatC1lequ[3, 3, 3, 3], 
   hatCledq[3, 3, 3, 3] -> MB/MTA * (MTA/MB //. InputRep /. Inputs) hatCledq[3, 3, 3, 3], 
   hatC1lequ[3, 3, 2, 2] -> MC/MTA * (MTA/MC //. InputRep /. Inputs) hatC1lequ[3, 3, 2, 2], 
   hatCledq[3, 3, 2, 2] -> MS/MTA * (MTA/MS //. InputRep /. Inputs) hatCledq[3, 3, 2, 2],
   hatCle[2, 3, 3, 2] -> MMU/MTA * (MTA/MMU //. InputRep /. Inputs) hatCle[2, 3, 3, 2],
   hatCtB -> 1/EL * (EL //. InputRep /. Inputs ) hatCtB, 
   hatCtW -> 1/EL * (EL //. InputRep /. Inputs) hatCtW, 
   hatCtauW -> v/(MTA EL) * (MTA EL /v //. InputRep /. Inputs) hatCtauW, 
   hatCtauB -> v/(MTA EL) * (MTA EL /v //. InputRep /. Inputs)  hatCtauB}

Scaling[mu] := {
   hatCmuH -> v/MMU * (MMU/v //. InputRep /. Inputs) hatCmuH,
   hatCledq[2, 2, 3, 3] -> MB/MMU (MMU/MB //. InputRep /. Inputs) hatCledq[2, 2, 3, 3],
   hatC1lequ[2, 2, 2, 2] -> MC/MMU (MMU/MC //. InputRep /. Inputs) hatC1lequ[2, 2, 2, 2],
   hatCledq[2, 2, 2, 2] -> MS/MMU (MMU/MS //. InputRep /. Inputs) hatCledq[2, 2, 2, 2],
   hatCle[2, 3, 3, 2] -> MTA/MMU (MMU/MTA //. InputRep /. Inputs) hatCle[2, 3, 3, 2],
   hatC1lequ[2, 2, 3, 3] -> MT/MMU (MMU/MT //. InputRep /. Inputs) hatC1lequ[2, 2, 3, 3],
   hatCmuB -> v/(MMU EL) * (MMU EL/v //. InputRep /. Inputs) hatCmuB,
   hatCmuW -> v/(MMU EL) * (MMU EL/v //. InputRep /. Inputs) hatCmuW,
   hatCtB -> 1/EL * (EL //. InputRep /. Inputs ) hatCtB, 
   hatCtW -> 1/EL * (EL //. InputRep /. Inputs) hatCtW} 


WilsonList = {CWw, CH, CHbox, CHD, CtauH, CtH, CbH, CHG, CHW, CHB, 
   CHWB, CtG, CtW, CtB, CbG, CbW, CbB, CtauB, CtauW , CHl1[1, 1], CHl1[2, 2], 
   CHl1[3, 3], CHl3[1, 1], CHl3[2, 2], CHl3[3, 3], CHe, CHmu, CHtau, 
   CHq1[1, 1], CHq1[2, 2], CHq1[3, 3], CHq3[1, 1], CHq3[2, 2], 
   CHq3[3, 3], CHu, CHc, CHt, CHd, CHs, CHb, CHtb, C1quqd[3, 3, 3, 3], C1qd[3, 3, 3, 3], 
   C8quqd[3, 3, 3, 3], C8qd[3, 3, 3, 3], Cledq[3 ,3 ,3 ,3], C1lequ[3, 3, 3, 3], 
   Cledq[3, 3, 3, 3], C1lequ[3, 3, 2, 2], Cle[3, 3, 3, 3], CtauW, CtauB, CcH, 
   C8qu[2, 3, 3, 2], C1qu[2, 3, 3, 2], C1quqd[2, 2, 3, 3], C8qu[2, 2, 2, 2], 
   C1qu[2, 2, 2, 2], C8quqd[3, 2, 2, 3], C1quqd[3, 2, 2, 3], CcW,
   CcB, CcG, Cledq[2, 2, 3, 3], C1lequ[2, 2, 2, 2], Cledq[2, 2, 2, 2], 
   C1lequ[2, 2, 3, 3], Cle[2, 2, 2, 2], Cle[2, 3, 3, 2], Cledq[3, 3, 2, 2], Cle[2, 3, 3, 2],
   C1quqd[2, 2, 2, 2], C8quqd[2, 2, 2, 2], C1lequ[2, 2, 2, 2], C1qd[2, 3, 3, 2],
   C8qd[2, 3, 3, 2], C1quqd[3, 2, 2, 3], C8quqd[3, 2, 2, 3], C1quqd[2, 2, 3, 3],
   Cledq[2, 2, 3, 3], CmuB, CmuW, CmuH};

AddHat = Table[
   WilsonList[[i]] -> 
    ((alfa \[Pi])/(MW2 SW2)) * ToExpression["hat" <> ToString[WilsonList[[i]]]], {i, 1, 
    Length[WilsonList]}];


(*****************)
(*** Functions ***)
(*****************)

FinalStates = {b, c, tau, mu};
Orders = {{4, 0}, {4, 1}, {6, 0}, {6, 1}};
Options[AnalyticalEval] = {PaVeForm -> False};

(* Check to see if the specified order in alpha and Lambda are valid *)
ReturnOrders[fs_, order_] := 
 If[MemberQ[Orders, order], Gam[ToExpression[fs], order], 
  Message[ReturnOrders::oe, order]]
ReturnOrders::oe = 
  "`1` not a reported calculation order here. Second argument must be {4,0}, \
{4,1}, {6,0} or {6,1}";

(* Check to see if final state is valid *)
ReturnGam[fs_, order_] := 
 If[MemberQ[FinalStates, fs], ReturnOrders[fs, order], 
  Message[ReturnGam::fse, fs]]
ReturnGam::fse = 
  "h->`1``1`  not reported here. First argument must be b, c, tau or mu.";

(* Return decay rate of specified process at specified order *)
AnalyticalEval[fs_, order_, OptionsPattern[]] := 
 If[OptionValue[PaVeForm], ReturnGam[fs, order], 
  ReturnGam[fs, order] /. IntRep] /. Scheme /. Tags

NumEval[fs_, order_] := 
  Chop[ ComplexExpand[ Re[ AnalyticalEval[fs, order]
  /. AddHat /. InputRep  //. Inputs /. Scaling[fs] ]]];


zetaEAnalytical[4] := zetaEAnalyticD[4] /. Tags /. Scheme

zetaEAnalytical[6] := zetaEAnalyticD[6] /. Tags /. Scheme

zetaMBAnalytical[4] := zetaMBAnalyticD[4] /. Tags /. Scheme

zetaMBAnalytical[6] := zetaMBAnalyticD[6] /. Tags /. Scheme

zetaMCAnalytical[4] := zetaMCAnalyticD[4] /. Tags /. Scheme

zetaMCAnalytical[6] := zetaMCAnalyticD[6] /. Tags /. Scheme

zetaMTAAnalytical[4] := zetaMTAAnalyticD[4] /. Tags /. Scheme

zetaMTAAnalytical[6] := zetaMTAAnalyticD[6] /. Tags /. Scheme

zetaMMUAnalytical[4] := zetaMMUAnalyticD[4] /. Tags /. Scheme

zetaMMUAnalytical[6] := zetaMMUAnalyticD[6] /. Tags /. Scheme


zetaENumerical[4] := zetaEAnalytical[4] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[c] // Expand // Chop

zetaENumerical[6] := zetaEAnalytical[6] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[c] // Expand // Chop

zetaMBNumerical[4] := zetaMBAnalytical[4] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[b] // Expand // Chop

zetaMBNumerical[6] := zetaMBAnalytical[6] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[b] // Expand // Chop

zetaMCNumerical[4] := zetaMCAnalytical[4] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[c] // Expand // Chop

zetaMCNumerical[6] := zetaMCAnalytical[6] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[c] // Expand // Chop

zetaMTANumerical[4] := zetaMTAAnalytical[4] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[tau] // Expand // Chop

zetaMTANumerical[6] := zetaMTAAnalytical[6] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[tau] // Expand // Chop

zetaMMUNumerical[4] := zetaMMUAnalytical[4] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[mu] // Expand // Chop

zetaMMUNumerical[6] := zetaMMUAnalytical[6] /. AddHat /. InputRep  //. Inputs /. Scheme /. Tags /. Scaling[mu] // Expand // Chop


(***********************)
(*** Simplifications ***)
(***********************)

Off[UpSet::write]
MW^2 ^= MW2;
MW^2/MW ^=MW;
MZ^2 ^= MZ2;
MZ^2/MZ ^=MZ;
MH^2 ^= MH2;
MH^2/MH ^=MH;
MT^2 ^= MT2;
MT^2/MT ^=MT;
MC^2 ^= MC2;
MC^2/MC ^= MC;
MB^2 ^= MB2;
MB^2/MB ^=MB;
MTA^2 ^= MTA2;
MTA^2/MTA ^= MTA;
SW^2 ^= SW2;
CW^2 ^= CW2;
MW2/MW ^= MW;
MW/MW2 ^= 1/MW;
MW/MW2^2 ^= 1/MW/MW2;
MZ2/MZ ^= MZ;
MZ/MZ2 ^= 1/MZ;
MZ/MZ2^2 ^= 1/MZ/MZ2;
MH2/MH ^= MH;
SW2/SW ^= SW;
SW/SW2 ^= 1/SW;
SW/SW2^2 ^= 1/SW/SW2;
(MW2 - MZ2) ^= -MZ2 SW2
(MZ2 - MW2) ^= MZ2 SW2;
MW2-CW2 MZ2 ^= 0;



==> Electronic_Results/Results/B/GamB_4,0_.m <==
(alfa*MB2*MH*Nc)/(8*MW2*SW2)


==> Electronic_Results/Results/B/GamB_4,1_.m <==
-(Sqrt[3]*alfa^2*MB2*MH*MH2*Nc)/(128*MW2^2*SW2^2) - 
 (alfa^2*MB2*Nc)/(18*MH*Pi*SW2^2) - (67*alfa^2*MB2*MH*MT2^4*Nc)/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MT2^5*Nc)/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^2*Nc)/
  (128*(MT2 - MW2)^3*Pi*SW2^2) + (9*alfa^2*MB2*MH*MH2*Nc)/
  (256*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc)/(128*MW2^2*Pi*SW2^2) - 
 (7*alfa^2*MB2*MH*MT2^6*Nc)/(256*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MT2^7*Nc)/(16*MH*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^4*Nc)/(128*(MT2 - MW2)^3*MW2^2*Pi*SW2^2) + 
 (17*alfa^2*MB2*MH*Nc)/(1152*MW2*Pi*SW2^2) + (49*alfa^2*MB2*MH*MT2^5*Nc)/
  (256*(MT2 - MW2)^5*MW2*Pi*SW2^2) - (alfa^2*MB2*MT2^6*Nc)/
  (4*MH*(MT2 - MW2)^5*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^3*Nc)/
  (128*(MT2 - MW2)^3*MW2*Pi*SW2^2) + (93*alfa^2*MB2*MH*MT2^3*MW2*Nc)/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (5*alfa^2*MB2*MT2^4*MW2*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*MW2*Nc)/
  (128*(MT2 - MW2)^3*Pi*SW2^2) - (139*alfa^2*MB2*MH*MT2^2*MW2^2*Nc)/
  (256*(MT2 - MW2)^5*Pi*SW2^2) - (25*alfa^2*MB2*MT2^3*MW2^2*Nc)/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MW2^2*Nc)/
  (64*(MT2 - MW2)^3*Pi*SW2^2) + (53*alfa^2*MB2*MH*MT2*MW2^3*Nc)/
  (256*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MT2^2*MW2^3*Nc)/
  (2*MH*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MW2^4*Nc)/
  (32*(MT2 - MW2)^5*Pi*SW2^2) - (11*alfa^2*MB2*MT2*MW2^4*Nc)/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MW2^5*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) + (5*alfa^2*MB2*MH*Nc)/(288*MZ2*Pi*SW2^2) + 
 (61*alfa^2*MB2*MH*MZ2*Nc)/(2304*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MZ2*Nc)/(36*MH*MW2*Pi*SW2^2) - (5*alfa^2*MB2*MZ2^2*Nc)/
  (144*MH*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*MH*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (8*MH*MW2*Pi*SW2^2) + (alfa^2*MB2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*MH*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*MH*MW2*Pi*SW2^2) + (alfa^2*MB2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*Pi*SW2^2) - (alfa^2*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (36*MH*MW2*Pi*SW2^2) + (5*alfa^2*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*MH*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*Pi*SW2^2) - (alfa^2*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (128*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (32*MW2*Pi*SW2^2) - (alfa^2*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (256*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (64*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (64*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*Pi*SW2^2) - (alfa^2*MB2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MW2*Pi*SW2^2) + (alfa^2*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(288*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MH*MW2*Pi*SW2^2) - (5*alfa^2*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(144*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Pi*SW2^2) + 
 (alfa^2*MB2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MH*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MW2*Pi*SW2^2) + (alfa^2*MB2*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(16*MH*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (144*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(8*MH*Pi*SW2^2) + 
 (alfa^2*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*MH*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*MW2*Pi*SW2^2) + (alfa^2*MB2*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(16*MH*MW2*Pi*SW2^2) - (45*alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^3*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/
  (128*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + (alfa^2*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*MW2^2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*MW2*Pi*
   SW2^2) - (3*alfa^2*MB2*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*MW2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^3*MW2*Pi*SW2^2) + 
 (43*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + (5*alfa^2*MB2*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*Pi*SW2^2) - (19*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*
   Log[\[Mu]^2/MT2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (15*alfa^2*MB2*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) + 
 (3*alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) + 
 (9*alfa^2*MB2*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) - (5*alfa^2*MB2*MH*MT2^4*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^5*Pi*SW2^2) + (3*alfa^2*MB2*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) + (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^3*Pi*SW2^2) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2])/
  (128*MW2*Pi*SW2^2) + (3*alfa^2*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*MW2*Pi*SW2^2) - (alfa^2*MB2*MT2^6*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^3*MW2*Pi*SW2^2) + 
 (47*alfa^2*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi*SW2^2) - (51*alfa^2*MB2*MH*MT2^2*MW2^2*Nc*
   Log[\[Mu]^2/MW2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) + 
 (13*alfa^2*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi*SW2^2) + 
 (15*alfa^2*MB2*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MW2^4*Nc*Log[\[Mu]^2/MW2])/(128*(MT2 - MW2)^5*Pi*SW2^2) - 
 (9*alfa^2*MB2*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/(16*MH*(MT2 - MW2)^5*Pi*
   SW2^2) + (alfa^2*MB2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi*SW2^2) - (alfa^2*MB2*Nc*Log[\[Mu]^2/MZ2])/
  (18*MH*Pi*SW2^2) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(96*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(48*MZ2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(384*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(36*MH*MW2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(144*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*Nc*tag[delmw])/(32*MH*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (7*alfa^2*MB2*MH*MH2*Nc*tag[delmw])/(384*MW2^2*Pi*SW2^3) + 
 (119*alfa^2*MB2*MH*Nc*tag[delmw])/(576*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*tag[delmw])/(2*MZ2^2*Pi*SW2^3) - 
 (109*alfa^2*MB2*MH*Nc*tag[delmw])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MB2*MH*MH2*Nc*tag[delmw])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MW2*Nc*tag[delmw])/(16*MH*MZ2*Pi*SW2^3) + 
 (7*alfa^2*MB2*MH*MZ2*Nc*tag[delmw])/(384*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MZ2*Nc*tag[delmw])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MZ2^2*Nc*tag[delmw])/(64*MH*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*MZ2^2*Pi*SW2^3) - (11*alfa^2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(32*MW2*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MB2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*MH*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(384*MW2^2*Pi*SW2^3) + 
 (19*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(192*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(192*MW2*MZ2*Pi*SW2^3) - 
 (3*alfa^2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(16*MH*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(384*MW2^2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(48*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(8*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (3*alfa^2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (3*alfa^2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*tag[delmz])/(144*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (13*alfa^2*MB2*MH*Nc*tag[delmz])/(576*MZ2*Pi*SW2^3) + 
 (7*alfa^2*MB2*MH*MH2*Nc*tag[delmz])/(384*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MW2*Nc*tag[delmz])/(32*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MZ2*Nc*tag[delmz])/(64*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (17*alfa^2*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(64*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(192*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(32*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(192*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*MW2*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(64*MH*MW2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) - (5*alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) - (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi*SW2^3) - (25*alfa^2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) + (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(16*MZ2*Pi*SW2^3) - (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(432*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(48*MZ2*Pi*SW2^3) - (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer2])/
  (96*MW2*Pi*SW2^3) - (5*alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) - (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi*SW2^3) - (25*alfa^2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi*SW2^3) + (55*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(16*MZ2*Pi*SW2^3) - (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(432*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2^2*Pi*SW2^2) - (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) + (5*alfa^2*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) - (alfa^2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (16*MH*MW2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*MH*MW2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) + (alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2^2*Pi*SW2^3) + (alfa^2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) + (alfa^2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer3])/(96*MW2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc*tag[delmz]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/(648*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/(1296*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(16*MH*MW2*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi*SW2^3) - (alfa^2*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) - (alfa^2*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi*SW2^3) - (7*alfa^2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) - (5*alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (17*alfa^2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*MZ2*Pi*SW2^3) - (alfa^2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi*SW2^3) + (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(16*MZ2*Pi*SW2^3) - 
 (5*alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi*SW2^3) - (alfa^2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(216*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi*SW2^3) + (alfa*(alfa/9 + alfas*CF)*MB2*MH*Nc*
   (17/4 + (3*Log[\[Mu]^2/MH2])/2)*tag[QEDxQCD])/(8*MW2*Pi*SW2) - 
 (alfa^2*MB2*MH*Nc*tag[zetaE])/(48*MW2*Pi*SW2) - 
 (7*alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(32*MW2*Pi*SW2) + 
 (alfa^2*MB2*MH*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/(54*MW2*Pi*SW2) - 
 (alfa^2*MB2*Nc*tag[zetamb])/(32*MH*Pi*SW2^2) - 
 (103*alfa^2*MB2*MH*MT2*Nc*tag[zetamb])/(2304*(MT2 - MW2)^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MH*MH2*Nc*tag[zetamb])/(128*MW2^2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^3*Nc*tag[zetamb])/(256*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*Nc*tag[zetamb])/(64*MW2*Pi*SW2^2) + 
 (73*alfa^2*MB2*MH*MT2^2*Nc*tag[zetamb])/(1152*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*tag[zetamb])/(1152*(MT2 - MW2)^2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MT2^2*Nc*tag[zetamb])/(288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (5*alfa^2*MB2*MH*MT2*MW2*Nc*tag[zetamb])/(144*(MT2 - MW2)^2*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MB2*MH*MW2^2*Nc*tag[zetamb])/(288*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MZ2*Nc*tag[zetamb])/(2304*(MT2 - MW2)^2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MZ2*Nc*tag[zetamb])/(128*MW2^2*Pi*SW2^2) + 
 (11*alfa^2*MB2*MH*MT2^2*MZ2*Nc*tag[zetamb])/(2304*(MT2 - MW2)^2*MW2^2*Pi*
   SW2^2) - (alfa^2*MB2*MZ2*Nc*tag[zetamb])/(64*CW2*MH*MW2*Pi*SW2^2) - 
 (11*alfa^2*MB2*MH*MT2*MZ2*Nc*tag[zetamb])/(1152*(MT2 - MW2)^2*MW2*Pi*
   SW2^2) - (3*alfa^2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (128*MW2^2*Pi*SW2^2) - (3*alfa^2*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*
   tag[zetamb])/(128*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi*SW2^2) - 
 (3*alfa^2*MB2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(32*MH*Pi*SW2^2) - 
 (7*alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(64*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(48*(MT2 - MW2)^2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (96*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (96*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (alfa^2*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2*Pi*SW2^2) - 
 (alfa^2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*(MT2 - MW2)^2*MZ2*Pi*SW2^2) + 
 (7*alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (384*(MT2 - MW2)^2*Pi*SW2^2) - (alfa^2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(128*MW2^2*Pi*SW2^2) + 
 (7*alfa^2*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (384*(MT2 - MW2)^2*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*CW2*MH*MW2*Pi*SW2^2) - (7*alfa^2*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(192*(MT2 - MW2)^2*MW2*Pi*SW2^2) + 
 (alfa^2*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(16*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (16*MH*MW2^2*Pi*SW2^2)


==> Electronic_Results/Results/B/GamB_6,0_.m <==
(CHbox*MB2*MH*Nc)/(4*Pi) + (CHWB*CW*MB2*MH*Nc)/(4*Pi*SW) - 
 (CbH*MB*MH*MW*Nc*SW)/(4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) - 
 (CHD*MB2*MH*Nc)/(16*Pi*SW2) + (CHD*MB2*MH*MW2*Nc)/(8*MZ2*Pi*SW2)


==> Electronic_Results/Results/B/GamB_6,1_.m <==
(-5*alfa*CHB*MB2*MH*Nc)/(72*Pi^2) + (5*alfa*CHW*MB2*MH*Nc)/(144*Pi^2) - 
 (alfa*CHD*MB2*MH*Nc)/(2304*CW2*Pi^2) - (alfa*CHB*MB2*MW2*Nc)/(18*MH*Pi^2) + 
 (alfa*CHW*MB2*MW2*Nc)/(18*MH*Pi^2) + (5*alfa*CHB*MB2*MH*MW2*Nc)/
  (144*MZ2*Pi^2) - (5*alfa*CHW*MB2*MH*MW2*Nc)/(144*MZ2*Pi^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc)/(1152*CW2*MZ2*Pi^2) + 
 (alfa*CHB*MB2*MZ2*Nc)/(9*MH*Pi^2) - (alfa*CHW*MB2*MZ2*Nc)/(18*MH*Pi^2) + 
 (alfa*CbW*MB*MH*MZ2*Nc)/(48*Sqrt[2]*MW*Pi^2) - 
 (5*alfa*CHb*MB2*MH*MZ2*Nc)/(192*MW2*Pi^2) + (5*alfa*CHB*MB2*MH*MZ2*Nc)/
  (144*MW2*Pi^2) + (alfa*CHb*MB2*MZ2^2*Nc)/(12*MH*MW2*Pi^2) - 
 (alfa*CHB*MB2*MZ2^2*Nc)/(18*MH*MW2*Pi^2) + (3*Sqrt[alfa]*CbH*MB*MH*MH2*Nc)/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - (7*Sqrt[alfa]*CbH*MB*MH*MW*Nc)/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtH*MB2*MH*MT*MT2^5*Nc)/
  (128*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^6*Nc)/(128*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^6*Nc)/(16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*
   SW) - (Sqrt[alfa]*CbH*MB*MT2^7*Nc)/(16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) + (7*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^4*MW*Nc)/
  (128*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (13*Sqrt[alfa]*CbH*MB*MH*MT2^5*MW*Nc)/(128*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*
   SW) + (3*Sqrt[alfa]*CtH*MB2*MT*MT2^5*MW*Nc)/(16*Sqrt[2]*MH*(MT2 - MW2)^5*
   Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MT2^6*MW*Nc)/
  (4*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MT2^4*Nc)/
  (64*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^3*MW*Nc)/(64*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) - 
 (11*Sqrt[alfa]*CbH*MB*MW*MW2*Nc)/(288*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (9*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^3*MW*MW2*Nc)/(64*Sqrt[2]*(MT2 - MW2)^5*
   Pi^(5/2)*SW) + (11*Sqrt[alfa]*CbH*MB*MH*MT2^4*MW*MW2*Nc)/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CbH*MB*MT2^5*MW*MW2*Nc)/(16*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*
   SW) - (3*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*MW2*Nc)/
  (64*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^2*MW2^3*Nc)/(64*Sqrt[2]*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (33*Sqrt[alfa]*CbH*MB*MH*MT2^3*MW2^3*Nc)/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CtH*MB2*MT*MT2^3*MW2^3*Nc)/(8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (5*Sqrt[alfa]*CbH*MB*MT2^4*MW2^3*Nc)/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc)/(64*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^(5/2)*
   SW) - (13*Sqrt[alfa]*CtH*MB2*MH*MT*MT2*MW2^4*Nc)/
  (128*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (49*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW2^4*Nc)/(128*Sqrt[2]*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) + (15*Sqrt[alfa]*CtH*MB2*MT*MT2^2*MW2^4*Nc)/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (25*Sqrt[alfa]*CbH*MB*MT2^3*MW2^4*Nc)/(16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MW2^4*Nc)/
  (32*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtH*MB2*MH*MT*MW2^5*Nc)/(128*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*
   SW) - (17*Sqrt[alfa]*CbH*MB*MH*MT2*MW2^5*Nc)/
  (128*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (9*Sqrt[alfa]*CtH*MB2*MT*MT2*MW2^5*Nc)/(16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (3*Sqrt[alfa]*CbH*MB*MT2^2*MW2^5*Nc)/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^6*Nc)/(64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MW2^6*Nc)/(8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*
   SW) + (11*Sqrt[alfa]*CbH*MB*MT2*MW2^6*Nc)/(16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MW2^7*Nc)/(8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (19*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc)/
  (576*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (41*Sqrt[alfa]*CbH*MB*MH*MZ2*Nc)/
  (1152*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc)/
  (36*Sqrt[2]*MH*Pi^(5/2)*SW) - (7*Sqrt[alfa]*CbH*MB*MZ2^2*Nc)/
  (576*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (alfa*CHWB*MB2*MH*MW*Nc)/
  (144*MZ*Pi^2*SW) + (alfa*CHWB*MB2*MW*MW2*Nc)/(9*MH*MZ*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MZ*Nc)/(12*Sqrt[2]*Pi^2*SW) + 
 (19*alfa*CHWB*MB2*MH*MZ*Nc)/(192*MW*Pi^2*SW) - 
 (alfa*CHWB*MB2*MW*MZ*Nc)/(18*MH*Pi^2*SW) + (alfa*CHWB*MB2*MH*MW*MW2*Nc)/
  (72*MZ*MZ2*Pi^2*SW) + (5*alfa*CHWB*MB2*MZ*MZ2*Nc)/(72*MH*MW*Pi^2*SW) + 
 (5*alfa*CbB*MB*MH*MZ*MZ2*Nc)/(96*Sqrt[2]*MW2*Pi^2*SW) - 
 (Sqrt[3/2]*Sqrt[alfa]*CbH*MB*MH*MH2*Nc)/(128*MW*Pi^(3/2)*SW) + 
 (alfa*CHWB*MB2*MH*Nc*SW)/(576*CW*Pi^2) - (alfa*CbB*MB*MH*MZ*MZ2*Nc*SW)/
  (24*Sqrt[2]*MW2*Pi^2) + (13*alfa*CHD*MB2*MH*Nc)/(384*Pi^2*SW2^2) - 
 (49*alfa*CHD*MB2*MH*MT2^5*Nc)/(512*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^6*Nc)/(8*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^3*Nc)/(256*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (15*alfa*CHbox*MB2*MH*MH2*Nc)/(128*MW2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MB2*MH*MH2*Nc)/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2*Nc)/(256*MW2*Pi^2*SW2^2) + 
 (7*alfa*CHD*MB2*MH*MT2^6*Nc)/(512*(MT2 - MW2)^5*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^7*Nc)/(32*MH*(MT2 - MW2)^5*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^4*Nc)/(256*(MT2 - MW2)^3*MW2*Pi^2*SW2^2) + 
 (67*alfa*CHD*MB2*MH*MT2^4*MW2*Nc)/(256*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^5*MW2*Nc)/(32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^2*MW2*Nc)/(256*(MT2 - MW2)^3*Pi^2*SW2^2) - 
 (93*alfa*CHD*MB2*MH*MT2^3*MW2^2*Nc)/(256*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MT2^4*MW2^2*Nc)/(16*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc)/(256*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (139*alfa*CHD*MB2*MH*MT2^2*MW2^3*Nc)/(512*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (25*alfa*CHD*MB2*MT2^3*MW2^3*Nc)/(32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc)/(128*(MT2 - MW2)^3*Pi^2*SW2^2) - 
 (53*alfa*CHD*MB2*MH*MT2*MW2^4*Nc)/(512*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^2*MW2^4*Nc)/(4*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2^5*Nc)/(64*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (11*alfa*CHD*MB2*MT2*MW2^5*Nc)/(32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MW2^6*Nc)/(16*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2^2*Nc)/(128*MZ2^2*Pi^2*SW2^2) - 
 (15*alfa*CHbox*MB2*MH*MH2*Nc)/(128*MZ2*Pi^2*SW2^2) + 
 (23*alfa*CHD*MB2*MH*MH2*Nc)/(256*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2*Nc)/(256*MZ2*Pi^2*SW2^2) - 
 (21*alfa*CHD*MB2*MH*MT2^6*Nc)/(512*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^7*Nc)/(32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^4*Nc)/(256*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc)/(64*MZ2*Pi^2*SW2^2) + 
 (147*alfa*CHD*MB2*MH*MT2^5*MW2*Nc)/(512*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^6*MW2*Nc)/(8*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^3*MW2*Nc)/(256*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MW2^2*Nc)/(36*MH*MZ2*Pi^2*SW2^2) - 
 (201*alfa*CHD*MB2*MH*MT2^4*MW2^2*Nc)/(256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MT2^5*MW2^2*Nc)/(32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MH*MT2^2*MW2^2*Nc)/(256*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) + 
 (279*alfa*CHD*MB2*MH*MT2^3*MW2^3*Nc)/(256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (15*alfa*CHD*MB2*MT2^4*MW2^3*Nc)/(16*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2*MW2^3*Nc)/(256*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (417*alfa*CHD*MB2*MH*MT2^2*MW2^4*Nc)/(512*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (75*alfa*CHD*MB2*MT2^3*MW2^4*Nc)/(32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MW2^4*Nc)/(128*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) + 
 (159*alfa*CHD*MB2*MH*MT2*MW2^5*Nc)/(512*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MT2^2*MW2^5*Nc)/(4*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MW2^6*Nc)/(64*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (33*alfa*CHD*MB2*MT2*MW2^6*Nc)/(32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MW2^7*Nc)/(16*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MZ2*Nc)/(96*MH*Pi^2*SW2^2) - (11*alfa*CHD*MB2*MH*MZ2*Nc)/
  (768*MW2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MZ2^2*Nc)/(288*MH*MW2*Pi^2*SW2^2) - 
 (Sqrt[3]*alfa*CHbox*MB2*MH*MH2*Nc)/(32*MW2*Pi*SW2^2) + 
 (3*Sqrt[3]*alfa*CHD*MB2*MH*MH2*Nc)/(256*MW2*Pi*SW2^2) + 
 (Sqrt[3]*alfa*CHbox*MB2*MH*MH2*Nc)/(32*MZ2*Pi*SW2^2) - 
 (5*Sqrt[3]*alfa*CHD*MB2*MH*MH2*Nc)/(256*MZ2*Pi*SW2^2) + 
 (5*alfa*CHb*MB2*MH*Nc)/(96*Pi^2*SW2) + (17*alfa*CHB*MB2*MH*Nc)/
  (192*Pi^2*SW2) + (37*alfa*CHbox*MB2*MH*Nc)/(576*Pi^2*SW2) - 
 (11*alfa*CHD*MB2*MH*Nc)/(1152*Pi^2*SW2) - (67*alfa*CHW*MB2*MH*Nc)/
  (576*Pi^2*SW2) - (3*alfa*CHtb*MB*MH*MT*Nc)/(32*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MH*MT*Nc)/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (9*alfa*CbW*MB*MH*MT2*Nc)/(32*Sqrt[2]*MW*Pi^2*SW2) - 
 (29*alfa*CbW*MB*MH*MW*Nc)/(96*Sqrt[2]*Pi^2*SW2) + 
 (49*alfa*CHbox*MB2*MH*MT2^5*Nc)/(128*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MT2^5*Nc)/(32*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*CHtb*MB*MH*MT*MT2^5*Nc)/(16*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2^6*Nc)/(2*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^6*Nc)/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (11*alfa*CtW*MB2*MH*MT*MT2^5*Nc)/(64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*CbW*MB*MH*MT2^6*Nc)/(32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MT*MT2^6*Nc)/(4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (61*alfa*CtW*MB2*MH*MT*MT2^4*MW*Nc)/(64*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (9*alfa*CbW*MB*MH*MT2^5*MW*Nc)/(16*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (9*alfa*CtW*MB2*MT*MT2^5*MW*Nc)/(2*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^3*Nc)/(64*(MT2 - MW2)^3*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MH*MT*MT2^3*Nc)/(32*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MH*MT*MT2^2*MW*Nc)/(32*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) + 
 (13*alfa*CHbox*MB2*MH*MH2*Nc)/(128*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc)/(64*MW2*Pi^2*SW2) - 
 (alfa*CHtb*MB*MH*MT*MT2*Nc)/(64*MW2*Pi^2*SW2) - 
 (7*alfa*CHbox*MB2*MH*MT2^6*Nc)/(128*(MT2 - MW2)^5*MW2*Pi^2*SW2) - 
 (alfa*CHtb*MB*MH*MT*MT2^6*Nc)/(64*(MT2 - MW2)^5*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^7*Nc)/(8*MH*(MT2 - MW2)^5*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^4*Nc)/(64*(MT2 - MW2)^3*MW2*Pi^2*SW2) - 
 (7*alfa*CHbox*MB2*MW2*Nc)/(144*MH*Pi^2*SW2) - 
 (alfa*CHD*MB2*MW2*Nc)/(64*MH*Pi^2*SW2) - (alfa*CHW*MB2*MW2*Nc)/
  (18*MH*Pi^2*SW2) - (67*alfa*CHbox*MB2*MH*MT2^4*MW2*Nc)/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (7*alfa*CHW*MB2*MH*MT2^4*MW2*Nc)/
  (32*(MT2 - MW2)^5*Pi^2*SW2) - (45*alfa*CHtb*MB*MH*MT*MT2^4*MW2*Nc)/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (3*alfa*CHbox*MB2*MT2^5*MW2*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + (3*alfa*CHW*MB2*MT2^5*MW2*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + (67*alfa*CtW*MB2*MH*MT*MT2^3*MW*MW2*Nc)/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + (15*alfa*CbW*MB*MH*MT2^4*MW*MW2*Nc)/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + (45*alfa*CtW*MB2*MT*MT2^4*MW*MW2*Nc)/
  (4*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) + (3*alfa*CHbox*MB2*MH*MT2^2*MW2*Nc)/
  (64*(MT2 - MW2)^3*Pi^2*SW2) + (3*alfa*CtW*MB2*MH*MT*MT2*MW*MW2*Nc)/
  (32*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) + (93*alfa*CHbox*MB2*MH*MT2^3*MW2^2*Nc)/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (9*alfa*CHW*MB2*MH*MT2^3*MW2^2*Nc)/
  (16*(MT2 - MW2)^5*Pi^2*SW2) + (5*alfa*CHtb*MB*MH*MT*MT2^3*MW2^2*Nc)/
  (4*(MT2 - MW2)^5*Pi^2*SW2) + (5*alfa*CHbox*MB2*MT2^4*MW2^2*Nc)/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc)/
  (64*(MT2 - MW2)^3*Pi^2*SW2) - (139*alfa*CHbox*MB2*MH*MT2^2*MW2^3*Nc)/
  (128*(MT2 - MW2)^5*Pi^2*SW2) - (11*alfa*CHW*MB2*MH*MT2^2*MW2^3*Nc)/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - (75*alfa*CHtb*MB*MH*MT*MT2^2*MW2^3*Nc)/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (25*alfa*CHbox*MB2*MT2^3*MW2^3*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - (5*alfa*CHW*MB2*MT2^3*MW2^3*Nc)/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - (73*alfa*CtW*MB2*MH*MT*MT2^2*MW2^3*Nc)/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + (5*alfa*CbW*MB*MH*MT2^3*MW2^3*Nc)/
  (8*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - (15*alfa*CtW*MB2*MT*MT2^3*MW2^3*Nc)/
  (Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - (alfa*CHbox*MB2*MH*MW2^3*Nc)/
  (32*(MT2 - MW2)^3*Pi^2*SW2) - (3*alfa*CtW*MB2*MH*MT*MW2^3*Nc)/
  (32*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^2*SW2) + 
 (53*alfa*CHbox*MB2*MH*MT2*MW2^4*Nc)/(128*(MT2 - MW2)^5*Pi^2*SW2) + 
 (13*alfa*CHW*MB2*MH*MT2*MW2^4*Nc)/(32*(MT2 - MW2)^5*Pi^2*SW2) + 
 (9*alfa*CHtb*MB*MH*MT*MT2*MW2^4*Nc)/(16*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*CHbox*MB2*MT2^2*MW2^4*Nc)/(MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (15*alfa*CHW*MB2*MT2^2*MW2^4*Nc)/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (79*alfa*CtW*MB2*MH*MT*MT2*MW2^4*Nc)/(64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*
   SW2) - (45*alfa*CbW*MB*MH*MT2^2*MW2^4*Nc)/(32*Sqrt[2]*MW*(MT2 - MW2)^5*
   Pi^2*SW2) + (45*alfa*CtW*MB2*MT*MT2^2*MW2^4*Nc)/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - (alfa*CHbox*MB2*MH*MW2^5*Nc)/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - (3*alfa*CHW*MB2*MH*MW2^5*Nc)/
  (32*(MT2 - MW2)^5*Pi^2*SW2) - (7*alfa*CHtb*MB*MH*MT*MW2^5*Nc)/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (11*alfa*CHbox*MB2*MT2*MW2^5*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - (9*alfa*CHW*MB2*MT2*MW2^5*Nc)/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - (17*alfa*CtW*MB2*MH*MT*MW2^5*Nc)/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + (15*alfa*CbW*MB*MH*MT2*MW2^5*Nc)/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - (9*alfa*CtW*MB2*MT*MT2*MW2^5*Nc)/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHbox*MB2*MW2^6*Nc)/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHW*MB2*MW2^6*Nc)/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - (7*alfa*CbW*MB*MH*MW2^6*Nc)/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MW2^6*Nc)/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - (5*alfa*CHB*MB2*MH*MW2^2*Nc)/
  (144*MZ2^2*Pi^2*SW2) + (5*alfa*CHW*MB2*MH*MW2^2*Nc)/(144*MZ2^2*Pi^2*SW2) + 
 (19*alfa*CHbox*MB2*MH*MW2*Nc)/(576*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MB2*MH*MW2*Nc)/(144*MZ2*Pi^2*SW2) + 
 (5*alfa*CHW*MB2*MH*MW2*Nc)/(144*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MB2*MW2^2*Nc)/(18*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MW2^2*Nc)/(18*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2*Nc)/(24*MH*Pi^2*SW2) + (alfa*CHbox*MB2*MZ2*Nc)/
  (18*MH*Pi^2*SW2) - (alfa*CHW*MB2*MZ2*Nc)/(72*MH*Pi^2*SW2) - 
 (alfa*CbW*MB*MH*MZ2*Nc)/(96*Sqrt[2]*MW*Pi^2*SW2) - 
 (7*alfa*CHb*MB2*MH*MZ2*Nc)/(192*MW2*Pi^2*SW2) - 
 (31*alfa*CHB*MB2*MH*MZ2*Nc)/(576*MW2*Pi^2*SW2) + 
 (77*alfa*CHbox*MB2*MH*MZ2*Nc)/(1152*MW2*Pi^2*SW2) + 
 (alfa*CHD*MB2*MH*MZ2*Nc)/(256*MW2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2^2*Nc)/(72*MH*MW2*Pi^2*SW2) - 
 (11*alfa*CHbox*MB2*MZ2^2*Nc)/(288*MH*MW2*Pi^2*SW2) - 
 (alfa*CHD*MB2*MZ2^2*Nc)/(128*MH*MW2*Pi^2*SW2) - 
 (Sqrt[3]*alfa*CHbox*MB2*MH*MH2*Nc)/(64*MW2*Pi*SW2) + 
 (23*alfa*CHWB*CW*MB2*MH*Nc)/(576*Pi^2*SW*SW2) + 
 (21*alfa*CHWB*CW*MB2*MH*MT2^5*Nc)/(128*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MT2^6*Nc)/(4*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^3*Nc)/(64*(MT2 - MW2)^3*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MB2*MH*MH2*Nc)/(128*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc)/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MH*MT2^6*Nc)/(128*(MT2 - MW2)^5*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^7*Nc)/(16*MH*(MT2 - MW2)^5*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^4*Nc)/(64*(MT2 - MW2)^3*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MW2*Nc)/(18*MH*Pi^2*SW*SW2) - 
 (27*alfa*CHWB*CW*MB2*MH*MT2^4*MW2*Nc)/(64*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MT2^5*MW2*Nc)/(16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MH*MT2^2*MW2*Nc)/(64*(MT2 - MW2)^3*Pi^2*SW*SW2) + 
 (33*alfa*CHWB*CW*MB2*MH*MT2^3*MW2^2*Nc)/(64*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MT2^4*MW2^2*Nc)/(8*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc)/(64*(MT2 - MW2)^3*Pi^2*SW*SW2) - 
 (39*alfa*CHWB*CW*MB2*MH*MT2^2*MW2^3*Nc)/(128*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (25*alfa*CHWB*CW*MB2*MT2^3*MW2^3*Nc)/(16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MW2^3*Nc)/(32*(MT2 - MW2)^3*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MB2*MH*MT2*MW2^4*Nc)/(128*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MT2^2*MW2^4*Nc)/(2*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MB2*MT2*MW2^5*Nc)/(16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MW2^6*Nc)/(8*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*MB2*MH*MH2*Nc)/(128*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2*Nc)/(64*MW*MZ*Pi^2*SW*SW2) + 
 (41*alfa*CHWB*MB2*MH*MW*Nc)/(288*MZ*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*MB2*MH*MT2^6*Nc)/(128*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MT2^7*Nc)/(16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (77*alfa*CHWB*MB2*MH*MT2^5*MW*Nc)/(128*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MT2^6*MW*Nc)/(4*MH*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^4*Nc)/(64*MW*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^3*MW*Nc)/(64*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*MB2*MW*MW2*Nc)/(18*MH*MZ*Pi^2*SW*SW2) - 
 (107*alfa*CHWB*MB2*MH*MT2^4*MW*MW2*Nc)/(64*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*MB2*MT2^5*MW*MW2*Nc)/(16*MH*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MT2^2*MW*MW2*Nc)/(64*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) + 
 (153*alfa*CHWB*MB2*MH*MT2^3*MW2^3*Nc)/(64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*MB2*MT2^4*MW2^3*Nc)/(8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2*MW2^3*Nc)/(64*MW*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (239*alfa*CHWB*MB2*MH*MT2^2*MW2^4*Nc)/(128*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*
   SW2) - (75*alfa*CHWB*MB2*MT2^3*MW2^4*Nc)/(16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*
   SW*SW2) - (alfa*CHWB*MB2*MH*MW2^4*Nc)/(32*MW*(MT2 - MW2)^3*MZ*Pi^2*SW*
   SW2) + (97*alfa*CHWB*MB2*MH*MT2*MW2^5*Nc)/(128*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*
   SW2) + (9*alfa*CHWB*MB2*MT2^2*MW2^5*Nc)/(2*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*
   SW2) - (alfa*CHWB*MB2*MH*MW2^6*Nc)/(8*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (33*alfa*CHWB*MB2*MT2*MW2^6*Nc)/(16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MW2^7*Nc)/(8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (19*alfa*CHWB*MB2*MH*MZ*Nc)/(384*MW*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MW*MZ*Nc)/(36*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW2^3*Nc)/(18*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MB2*MH*MW2*Nc)/(576*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MW*MW2*Nc)/(9*MZ*MZ2*Pi^2*SW*SW2) + 
 (2*alfa*CHWB*MB2*MW2^3*Nc)/(9*MH*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MZ2*Nc)/(36*MH*Pi^2*SW*SW2) + 
 (31*alfa*CHWB*CW*MB2*MH*MZ2*Nc)/(1152*MW2*Pi^2*SW*SW2) - 
 (31*alfa*CHWB*MB2*MZ*MZ2*Nc)/(144*MH*MW*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MZ2^2*Nc)/(144*MH*MW2*Pi^2*SW*SW2) - 
 (Sqrt[3]*alfa*CHWB*CW*MB2*MH*MH2*Nc)/(64*MW2*Pi*SW*SW2) - 
 (Sqrt[3]*alfa*CHWB*MB2*MH*MH2*Nc)/(64*MW*MZ*Pi*SW*SW2) + 
 (alfa*CHbox*MB2*MH*Nc*SW2)/(576*CW2*Pi^2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*SW2)/(576*Sqrt[2]*CW2*Pi^(5/2)) - 
 (Sqrt[alfa]*CtH*MB2*MH*MT*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MW*Nc*B0i[bb0, MH2, MT2, MT2])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MT2*MW*Nc*B0i[bb0, MH2, MT2, MT2])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + (alfa*CHD*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*MH*MW2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (64*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MT2*MW2*Nc*
   B0i[bb0, MH2, MT2, MT2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(4*MH*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MH*MT*Nc*B0i[bb0, MH2, MT2, MT2])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (3*alfa*CbW*MB*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (4*Sqrt[2]*MH*MW*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHtb*MB*MH*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MH*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(32*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*MH*MW2*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MH*MT2*Nc*
   B0i[bb0, MH2, MT2, MT2])/(32*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2])/
  (16*MH*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MT2*MW*Nc*B0i[bb0, MH2, MT2, MT2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MT2*MW*Nc*
   B0i[bb0, MH2, MW2, MW2])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + (alfa*CHbox*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*Pi^2*SW2^2) - (alfa*CHD*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MH*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (128*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*MH*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (128*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MT2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MH*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MW2^2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (16*MH*MZ2*Pi^2*SW2^2) + (alfa*CHW*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*Pi^2*SW2) + (alfa*CHtb*MB*MH*MT*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*Pi^2*SW2) + (alfa*CHbox*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*MH*Pi^2*SW2) + (alfa*CHW*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*MH*Pi^2*SW2) - (alfa*CtW*MB2*MH*MT*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*Sqrt[2]*MW*Pi^2*SW2) + (alfa*CbW*MB*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (8*Sqrt[2]*MW*Pi^2*SW2) + (alfa*CbW*MB*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/
  (4*Sqrt[2]*Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MW*Nc*B0i[bb0, MH2, MW2, MW2])/
  (4*Sqrt[2]*MH*Pi^2*SW2) - (alfa*CHtb*MB*MH*MH2*MT*Nc*
   B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MT2*MW*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MW*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (alfa*CHB*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/(36*Pi^2) - 
 (alfa*CHW*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*Pi^2) + 
 (alfa*CHB*MB2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH*Pi^2) + 
 (alfa*CHB*MB2*MH*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MZ2*Pi^2) + 
 (alfa*CHW*MB2*MH*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MZ2*Pi^2) + 
 (alfa*CHW*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH*Pi^2) + 
 (alfa*CHB*CW2*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH*Pi^2) - 
 (alfa*CbW*MB*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(12*Sqrt[2]*MW*Pi^2) + 
 (alfa*CHb*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(96*MW2*Pi^2) - 
 (5*alfa*CHB*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(288*MW2*Pi^2) - 
 (alfa*CHb*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(12*MH*MW2*Pi^2) + 
 (alfa*CHB*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MH*MW2*Pi^2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (36*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CbH*MB*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CbB*MB*MH*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/(6*Sqrt[2]*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MZ*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (24*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHbox*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MW2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MW2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (36*MH*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (96*MH*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (288*MH*MW2*Pi^2*SW2^2) + (alfa*CHb*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (96*Pi^2*SW2) - (3*alfa*CHB*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2) + (11*alfa*CHW*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*Pi^2*SW2) + (alfa*CbW*MB*MH*MW*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (12*Sqrt[2]*Pi^2*SW2) - (alfa*CHb*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2) + (alfa*CHbox*MB2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*Pi^2*SW2) + (alfa*CHW*CW2*MB2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*Pi^2*SW2) + (alfa*CHW*MB2*MH*MW2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MZ2^2*Pi^2*SW2) - (alfa*CHW*MB2*MH*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (36*MZ2*Pi^2*SW2) + (alfa*CHW*MB2*MW2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*MZ2*Pi^2*SW2) - (alfa*CHbox*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*Pi^2*SW2) + (alfa*CHW*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MH*Pi^2*SW2) + (alfa*CbW*MB*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (24*Sqrt[2]*MW*Pi^2*SW2) + (alfa*CHb*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (48*MW2*Pi^2*SW2) + (3*alfa*CHB*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2) + (5*alfa*CHbox*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MB2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MW*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (16*MZ*Pi^2*SW*SW2) + (2*alfa*CHWB*MB2*MW*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MH*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW*Pi^2*SW*SW2) - (5*alfa*CHWB*MB2*MW*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MH*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MW2^3*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*MW*MZ*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(36*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MZ*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(48*MH*MW*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*MH*MW2*Pi^2*SW*SW2) + (alfa*CHB*MB2*MH*Nc*SW2*B0i[bb0, MH2, MZ2, MZ2])/
  (72*Pi^2) - (alfa*CHB*MB2*MH*MZ2*Nc*SW2*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MW2*Pi^2) + (alfa*CHB*MB2*MZ2^2*Nc*SW2*B0i[bb0, MH2, MZ2, MZ2])/
  (18*MH*MW2*Pi^2) + (9*CH*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (64*Pi^3) + (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ2*Pi^2*SW2^2) + (3*alfa*CHbox*MB2*MH*MW2^2*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MW2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (3*alfa*CHW*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*MW2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MB2*MH*MW2*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*MW*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MB2*MH*MH2*MW*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MW*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) - (3*alfa*CHbox*MB2*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (3*alfa*CHB*MB2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (3*alfa*CHB*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (3*alfa*CHB*MB2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MH2*MW*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MB2*MH*MH2*MZ*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (8*MW*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MH*MW*MZ*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (16*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MH2*MZ2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MB2*MH*MZ*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW*SW2) - 
 (alfa*CHb*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MW2*Pi^2) + 
 (alfa*CHb*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(12*MH*MW2*Pi^2) - 
 (alfa*CHW*MB2*MH*MW2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*(-MW2 + MZ2)*Pi^2) + (alfa*CHW*MB2*MH*MZ2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*(-MW2 + MZ2)*Pi^2) + 
 (alfa*CHW*MB2*MW2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2) - 
 (alfa*CHW*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2) - (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MW*MW2*MZ2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MW*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CbH*MB*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (144*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CbB*MB*MH*MZ*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (24*Sqrt[2]*Pi^2*SW) + (alfa*CbB*MB*MH*MZ*MZ2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*Sqrt[2]*MW2*Pi^2*SW) - 
 (alfa*CHWB*MB2*MH*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MW*MZ*(-MW2 + MZ2)*Pi^2*SW) + 
 (2*alfa*CHWB*MB2*MH*MW*MW2*MZ*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*(-MW2 + MZ2)*Pi^2*SW) + 
 (alfa*CHWB*MB2*MW2^3*MZ*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*MH*MW*(-MW2 + MZ2)*Pi^2*SW) - 
 (alfa*CHWB*MB2*MH*MW*MZ*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (144*(-MW2 + MZ2)*Pi^2*SW) - (2*alfa*CHWB*MB2*MW*MW2*MZ*MZ2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH*(-MW2 + MZ2)*Pi^2*SW) - 
 (alfa*CHWB*MB2*MH*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (96*MW*MZ*(-MW2 + MZ2)*Pi^2*SW) + 
 (5*alfa*CHWB*MB2*MW*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*MH*MZ*(-MW2 + MZ2)*Pi^2*SW) - 
 (7*alfa*CHWB*MB2*MZ2^4*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (48*MH*MW*MZ*(-MW2 + MZ2)*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MZ*MZ2^2*Nc*SW*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (24*Sqrt[2]*MW2*Pi^2) - 
 (alfa*CHD*MB2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MH*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(192*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (96*MH*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(576*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (288*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*Pi^2*SW2) + 
 (alfa*CHb*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MW*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (12*Sqrt[2]*Pi^2*SW2) - (alfa*CHbox*MB2*MW2*MZ2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(9*MH*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*Pi^2*SW2) - (alfa*CbW*MB*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(48*Sqrt[2]*MW*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (144*MW2*Pi^2*SW2) - (5*alfa*CHbox*MB2*MZ2^3*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(72*MH*MW2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (9*(-MW2 + MZ2)*Pi^2*SW2) - (alfa*CHW*CW2*MB2*MH*MW2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MH2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MZ2^2*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MH2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (24*MZ2*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (12*MZ2*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MH2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MW2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (144*(-MW2 + MZ2)*Pi^2*SW2) + (alfa*CHW*CW2*MB2*MH*MW2*MZ2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MW2^2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHW*CW2*MB2*MW2^2*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (48*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*MH*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*CW2*MB2*MW2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2*SW2) - 
 (alfa*CHW*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*MH*(-MW2 + MZ2)*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2])/(36*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MW2*MZ2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MH*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(288*MW2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (144*MH*MW2*Pi^2*SW*SW2) - (alfa*CHB*MB2*MH*MH2*MW2*Nc*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*(-MW2 + MZ2)*Pi^2) + 
 (alfa*CHB*MB2*MH*MH2*MZ2*Nc*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*(-MW2 + MZ2)*Pi^2) + (alfa*CHB*MB2*MH*MW2*MZ2*Nc*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(12*(-MW2 + MZ2)*Pi^2) - 
 (alfa*CHB*MB2*MH*MZ2^2*Nc*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*(-MW2 + MZ2)*Pi^2) + (alfa*CHB*CW2*MB2*MH*MZ2^2*Nc*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(36*(-MW2 + MZ2)*Pi^2) + 
 (alfa*CHB*MB2*MH*MH2*MZ2^2*Nc*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*MW2*(-MW2 + MZ2)*Pi^2) - (alfa*CHB*MB2*MW2*MZ2^2*Nc*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(18*MH*(-MW2 + MZ2)*Pi^2) - 
 (alfa*CHB*CW2*MB2*MZ2^3*Nc*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*(-MW2 + MZ2)*Pi^2) - (alfa*CHB*MB2*MH*MZ2^3*Nc*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MW2*(-MW2 + MZ2)*Pi^2) - 
 (alfa*CHB*MB2*MZ2^4*Nc*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (72*MH*MW2*(-MW2 + MZ2)*Pi^2) + 
 (alfa*CHWB*MB2*MH*MH2*MW*MZ*Nc*SW*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*(-MW2 + MZ2)*Pi^2) + (alfa*CHWB*MB2*MH*MH2*MZ*MZ2*Nc*SW*SW2*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(72*MW*(-MW2 + MZ2)*Pi^2) + 
 (alfa*CHB*MB2*MH*MZ2^3*Nc*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (36*MW2*(-MW2 + MZ2)*Pi^2) - 
 (alfa*CHB*MB2*MZ2^4*Nc*SW2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (18*MH*MW2*(-MW2 + MZ2)*Pi^2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MW2^3*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (64*Pi^2*SW2^2) - (alfa*CHD*MB2*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2^2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*Pi^2*SW2^2) - (alfa*CHD*MB2*MT2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MH*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MH*MH2*MT2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (64*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MT2*MW2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MH*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MH*MW2^2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MW2^3*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Pi^2*SW2) + (alfa*CHtb*MB*MH*MT*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(32*Pi^2*SW2) + (alfa*CHbox*MB2*MT2^2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH*Pi^2*SW2) - 
 (alfa*CtW*MB2*MH*MH2*MT*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Sqrt[2]*MW*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CtW*MB2*MH*MT*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Sqrt[2]*MW*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Sqrt[2]*MW*Pi^2*SW2) + (alfa*CtW*MB2*MH*MT*MW*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(2*Sqrt[2]*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MT2*MW*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*Sqrt[2]*Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MT2*MW*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(4*Sqrt[2]*MH*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MW2*Pi^2*SW2) - (alfa*CHtb*MB*MH*MH2*MT*MT2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MW2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(8*Pi^2*SW2) + (alfa*CHW*MB2*MH*MW2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CHtb*MB*MH*MT*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*Pi^2*SW2) + (alfa*CHbox*MB2*MT2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(8*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*MH*Pi^2*SW2) + (alfa*CbW*MB*MH*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(8*Sqrt[2]*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MT*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*Sqrt[2]*MH*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (4*MH*Pi^2*SW2) - (alfa*CHW*MB2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2])/(4*MH*Pi^2*SW2) - (alfa*CHWB*CW*MB2*MH*MT2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MH*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MH2*MT2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MH*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MW2^2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MW*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MH*MT2^2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MT2*MW*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MT2^2*MW*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (16*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MT2*MW*MW2*Nc*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*MH*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (8*MH*MW*MZ*Pi^2*SW*SW2) - (alfa*CHD*MB2*MH*MH2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(576*MW2*Pi^2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MH2*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(576*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MW2^2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (144*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (576*MW2*Pi^2*SW2^2) - (alfa*CHb*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, 
    MZ2])/(48*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MH2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*Pi^2*SW2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(576*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (36*MZ2*Pi^2*SW2) + (alfa*CHD*MB2*MH*MH2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^2*SW2) - 
 (alfa*CHb*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (96*MW2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MH2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MW2*Pi^2*SW2) - 
 (alfa*CHD*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (288*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MB2*MH*MH2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MH2*MW*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MB2*MH*MH2*MZ*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MH2*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (144*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CtH*MB2*MT*MT2^2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MH*MT*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(32*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (Sqrt[alfa]*CtH*MB2*MT*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MT2*MW*MW2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (64*Pi^2*SW2^2) - (alfa*CHD*MB2*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*MH*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MT2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^2*MW2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MT2*MW2^2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHtb*MB*MH*MH2*MT*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*Pi^2*SW2) - (alfa*CHbox*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(16*Pi^2*SW2) + (7*alfa*CHtb*MB*MH*MT*MT2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(64*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (8*MH*Pi^2*SW2) - (3*alfa*CtW*MB2*MH*MT*MT2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (3*alfa*CbW*MB*MH*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*Sqrt[2]*MW*Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MT2^2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*Sqrt[2]*MH*MW*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MH*MT*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*Sqrt[2]*Pi^2*SW2) + (3*alfa*CbW*MB*MH*MT2*MW*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*Sqrt[2]*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MT*MT2*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (4*Sqrt[2]*MH*Pi^2*SW2) - (alfa*CHtb*MB*MH*MT*MT2^2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CHbox*MB2*MT2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(4*MH*Pi^2*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (32*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MT2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*MH*MW*MZ*Pi^2*SW*SW2) - (3*alfa*CHWB*MB2*MH*MT2*MW*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(32*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MT2^2*MW*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
  (16*MH*MZ*Pi^2*SW*SW2) - (3*alfa*CHWB*MB2*MT2*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*CHq1[3, 3])/(48*MW2*Pi^2) + 
 (11*alfa*MB2*MH*Nc*CHq1[3, 3])/(192*Pi^2*SW2) - 
 (alfa*MB2*MZ2*Nc*CHq1[3, 3])/(12*MH*Pi^2*SW2) + 
 (17*alfa*MB2*MH*MZ2*Nc*CHq1[3, 3])/(384*MW2*Pi^2*SW2) - 
 (alfa*MB2*MZ2^2*Nc*CHq1[3, 3])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/(96*MW2*Pi^2) - 
 (alfa*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/(96*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/(48*MW2*Pi^2*SW2) + 
 (alfa*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[3, 3])/
  (24*MH*MW2*Pi^2*SW2) + (alfa*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2]*CHq1[3, 3])/(48*MW2*Pi^2) + 
 (5*alfa*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq1[3, 3])/
  (48*Pi^2*SW2) - (alfa*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CHq1[3, 3])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq1[3, 3])/
  (24*MW2*Pi^2*SW2) - (alfa*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CHq1[3, 3])/(24*MH*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHq1[3, 3])/
  (48*MW2*Pi^2) - (alfa*MB2*MH*MZ2*Nc*CHq3[3, 3])/(48*MW2*Pi^2) + 
 (alfa*MB2*MH*Nc*CHq3[3, 3])/(6*Pi^2*SW2) + 
 (7*alfa*MB2*MH*MT2^5*Nc*CHq3[3, 3])/(128*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MT2^6*Nc*CHq3[3, 3])/(2*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2^3*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^3*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc*CHq3[3, 3])/(64*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2^6*Nc*CHq3[3, 3])/(128*(MT2 - MW2)^5*MW2*Pi^2*SW2) + 
 (alfa*MB2*MT2^7*Nc*CHq3[3, 3])/(8*MH*(MT2 - MW2)^5*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2^4*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^3*MW2*Pi^2*SW2) - 
 (13*alfa*MB2*MH*MT2^4*MW2*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*MB2*MT2^5*MW2*Nc*CHq3[3, 3])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*MB2*MH*MT2^2*MW2*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^3*Pi^2*SW2) + 
 (27*alfa*MB2*MH*MT2^3*MW2^2*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*MB2*MT2^4*MW2^2*Nc*CHq3[3, 3])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*MW2^2*Nc*CHq3[3, 3])/(64*(MT2 - MW2)^3*Pi^2*SW2) - 
 (61*alfa*MB2*MH*MT2^2*MW2^3*Nc*CHq3[3, 3])/(128*(MT2 - MW2)^5*Pi^2*SW2) - 
 (25*alfa*MB2*MT2^3*MW2^3*Nc*CHq3[3, 3])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MH*MW2^3*Nc*CHq3[3, 3])/(32*(MT2 - MW2)^3*Pi^2*SW2) + 
 (35*alfa*MB2*MH*MT2*MW2^4*Nc*CHq3[3, 3])/(128*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*MB2*MT2^2*MW2^4*Nc*CHq3[3, 3])/(MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MH*MW2^5*Nc*CHq3[3, 3])/(16*(MT2 - MW2)^5*Pi^2*SW2) - 
 (11*alfa*MB2*MT2*MW2^5*Nc*CHq3[3, 3])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MW2^6*Nc*CHq3[3, 3])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MZ2*Nc*CHq3[3, 3])/(12*MH*Pi^2*SW2) + 
 (17*alfa*MB2*MH*MZ2*Nc*CHq3[3, 3])/(384*MW2*Pi^2*SW2) - 
 (alfa*MB2*MZ2^2*Nc*CHq3[3, 3])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MB2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/(4*MH*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/(16*MW2*Pi^2*SW2) - 
 (alfa*MB2*MT2^2*Nc*B0i[bb0, MH2, MT2, MT2]*CHq3[3, 3])/(8*MH*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/(16*Pi^2*SW2) + 
 (alfa*MB2*MT2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/(8*MH*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/(32*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/(16*MW2*Pi^2*SW2) + 
 (alfa*MB2*MW2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[3, 3])/(4*MH*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/(96*MW2*Pi^2) - 
 (alfa*MB2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/(96*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MB2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/(48*MW2*Pi^2*SW2) + 
 (alfa*MB2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[3, 3])/
  (24*MH*MW2*Pi^2*SW2) + (alfa*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
    MZ2]*CHq3[3, 3])/(48*MW2*Pi^2) + 
 (5*alfa*MB2*MH*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq3[3, 3])/
  (48*Pi^2*SW2) - (alfa*MB2*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CHq3[3, 3])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*CHq3[3, 3])/
  (24*MW2*Pi^2*SW2) - (alfa*MB2*MZ2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2]*
   CHq3[3, 3])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
  (16*Pi^2*SW2) + (alfa*MB2*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CHq3[3, 3])/(8*MH*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*MT2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
  (16*MW2*Pi^2*SW2) + (alfa*MB2*MH*MT2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
    MW2]*CHq3[3, 3])/(16*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
  (8*Pi^2*SW2) + (alfa*MB2*MT2*MW2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*
   CHq3[3, 3])/(8*MH*Pi^2*SW2) - 
 (alfa*MB2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2]*CHq3[3, 3])/
  (4*MH*Pi^2*SW2) + (alfa*MB2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CHq3[3, 3])/(48*MW2*Pi^2) - 
 (alfa*MB2*MH*MT2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHq3[3, 3])/
  (16*Pi^2*SW2) + (alfa*MB2*MT2^2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*
   CHq3[3, 3])/(8*MH*Pi^2*SW2) + 
 (alfa*MB2*MT2^3*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]*CHq3[3, 3])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*MB2*MT2*MW2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
    MW2]*CHq3[3, 3])/(4*MH*Pi^2*SW2) + 
 (alfa*MB2*MH*MH2*Nc*((2 - 4*B0i[bb0, MH2, 0, 0])*(C1qd[3, 3, 3, 3] + 
      (MS*(C1qd[2, 3, 3, 2] + CF*C8qd[2, 3, 3, 2]))/MB + 
      CF*C8qd[3, 3, 3, 3]) + B0i[bb0, MH2, 0, 0]*
     ((MC*(2*Nc*C1quqd[2, 2, 3, 3] + C1quqd[3, 2, 2, 3] + 
         CF*C8quqd[3, 2, 2, 3]))/MB + (2*MMU*Cledq[2, 2, 3, 3])/MB + 
      (2*MTA*Cledq[3, 3, 3, 3])/MB)))/(128*MW2*Pi^2*SW2) + 
 (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MB2])/(576*MW2*Pi^2) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MB2])/(288*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MB2])/(576*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MB2])/(576*MW2*Pi^2*SW2^2) + 
 (3*Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2])/(256*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2])/(256*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtH*MB2*MH*MT*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^7*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^4*MW*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MT2^5*MW*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^5*MW*Nc*Log[\[Mu]^2/MT2])/
  (8*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MT2^6*MW*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^3*MW*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) - 
 (9*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^3*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (15*Sqrt[alfa]*CbH*MB*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (8*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) + 
 (7*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (13*Sqrt[alfa]*CbH*MB*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CbH*MB*MT2^4*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (7*Sqrt[alfa]*CtH*MB2*MT*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (15*Sqrt[alfa]*CbH*MB*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (9*Sqrt[alfa]*CbH*MB*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MT2*MW2^6*Nc*Log[\[Mu]^2/MT2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (11*alfa*CHD*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2])/(128*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(256*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*MW2*Pi^2*
   SW2^2) - (alfa*CHD*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*MW2*Pi^2*SW2^2) + 
 (45*alfa*CHD*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^3*Pi^2*SW2^2) - 
 (43*alfa*CHD*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (19*alfa*CHD*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (15*alfa*CHD*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (9*alfa*CHD*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/(16*MH*(MT2 - MW2)^5*Pi^2*
   SW2^2) - (3*alfa*CHD*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/
  (256*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/(32*MH*(MT2 - MW2)^5*MZ2*Pi^2*
   SW2^2) + (33*alfa*CHD*MB2*MH*MT2^5*MW2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (9*alfa*CHD*MB2*MT2^6*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (135*alfa*CHD*MB2*MH*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (128*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) + 
 (129*alfa*CHD*MB2*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (15*alfa*CHD*MB2*MT2^4*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (57*alfa*CHD*MB2*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (45*alfa*CHD*MB2*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (27*alfa*CHD*MB2*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2*MW2^6*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CbW*MB*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(32*Sqrt[2]*MW*Pi^2*SW2) + 
 (11*alfa*CHbox*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHW*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (16*(MT2 - MW2)^5*Pi^2*SW2) + (11*alfa*CHtb*MB*MH*MT*MT2^5*Nc*
   Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MT2^6*Nc*Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^6*Nc*Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (7*alfa*CtW*MB2*MH*MT*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*CbW*MB*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/(32*Sqrt[2]*MW*(MT2 - MW2)^5*
   Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (31*alfa*CtW*MB2*MH*MT*MT2^4*MW*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (13*alfa*CbW*MB*MH*MT2^5*MW*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*CtW*MB2*MT*MT2^5*MW*Nc*Log[\[Mu]^2/MT2])/
  (4*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2])/(32*(MT2 - MW2)^3*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MH*MT*MT2^2*MW*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHtb*MB*MH*MT*MT2*Nc*Log[\[Mu]^2/MT2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/(16*(MT2 - MW2)^5*MW2*Pi^2*
   SW2) - (alfa*CHtb*MB*MH*MT*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*MW2*Pi^2*
   SW2) - (45*alfa*CHbox*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (5*alfa*CHW*MB2*MH*MT2^4*MW2*Nc*
   Log[\[Mu]^2/MT2])/(16*(MT2 - MW2)^5*Pi^2*SW2) - 
 (17*alfa*CHtb*MB*MH*MT*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHW*MB2*MT2^5*MW2*Nc*Log[\[Mu]^2/MT2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (51*alfa*CtW*MB2*MH*MT*MT2^3*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + 
 (15*alfa*CtW*MB2*MT*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (2*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*Pi^2*SW2) + (3*alfa*CtW*MB2*MH*MT*MT2*MW*MW2*Nc*
   Log[\[Mu]^2/MT2])/(16*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) + 
 (43*alfa*CHbox*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (9*alfa*CHW*MB2*MH*MT2^3*MW2^2*Nc*
   Log[\[Mu]^2/MT2])/(16*(MT2 - MW2)^5*Pi^2*SW2) + 
 (23*alfa*CHtb*MB*MH*MT*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) + (5*alfa*CHbox*MB2*MT2^4*MW2^2*Nc*
   Log[\[Mu]^2/MT2])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (16*(MT2 - MW2)^3*Pi^2*SW2) - (19*alfa*CHbox*MB2*MH*MT2^2*MW2^3*Nc*
   Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (7*alfa*CHW*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - (29*alfa*CHtb*MB*MH*MT*MT2^2*MW2^3*Nc*
   Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*CHbox*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/(MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (37*alfa*CtW*MB2*MH*MT*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (11*alfa*CbW*MB*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*CtW*MB2*MT*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*CHbox*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/(8*(MT2 - MW2)^5*Pi^2*SW2) + 
 (7*alfa*CHtb*MB*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (9*alfa*CHbox*MB2*MT2^2*MW2^4*Nc*
   Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (7*alfa*CHW*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*CtW*MB2*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (23*alfa*CbW*MB*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (15*alfa*CtW*MB2*MT*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (7*alfa*CbW*MB*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MT*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(64*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/(16*MH*(MT2 - MW2)^5*MW2*Pi^2*
   SW*SW2) - (17*alfa*CHWB*CW*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MT2])/
  (16*(MT2 - MW2)^3*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (15*alfa*CHWB*CW*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2*Nc*Log[\[Mu]^2/MT2])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MT2^6*Nc*Log[\[Mu]^2/MT2])/
  (32*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MT2^7*Nc*Log[\[Mu]^2/MT2])/(16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*
   SW*SW2) + (17*alfa*CHWB*MB2*MH*MT2^5*MW*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MB2*MT2^6*MW*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^3*MW*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (73*alfa*CHWB*MB2*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^2*MW*MW2*Nc*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) + 
 (75*alfa*CHWB*MB2*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*MB2*MT2^4*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MT2])/
  (16*MW*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (37*alfa*CHWB*MB2*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (45*alfa*CHWB*MB2*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (27*alfa*CHWB*MB2*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MT2])/
  (16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MT2*MW2^6*Nc*Log[\[Mu]^2/MT2])/
  (8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (alfa*MB2*MH*MT2^5*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) - (3*alfa*MB2*MT2^6*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2^3*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (32*(MT2 - MW2)^3*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MB2*MT2^7*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*MW2*Pi^2*SW2) - 
 (11*alfa*MB2*MH*MT2^4*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (alfa*MB2*MH*MT2^2*MW2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2])/(32*(MT2 - MW2)^3*Pi^2*SW2) + 
 (21*alfa*MB2*MH*MT2^3*MW2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (5*alfa*MB2*MT2^4*MW2^2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*MW2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (16*(MT2 - MW2)^3*Pi^2*SW2) - (17*alfa*MB2*MH*MT2^2*MW2^3*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*MB2*MT2^3*MW2^3*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*MB2*MH*MT2*MW2^4*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (9*alfa*MB2*MT2^2*MW2^4*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MT2*MW2^5*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2])/(32*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^5*MW*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MT2^6*MW*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^3*MW*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) - 
 (9*Sqrt[alfa]*CbH*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW) - (Sqrt[alfa]*CtH*MB2*MH*MT*MT2^3*MW*MW2*Nc*
   Log[\[Mu]^2/MW2])/(64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (8*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CbH*MB*MT2^5*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*(MT2 - MW2)^3*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtH*MB2*MH*MT*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (17*Sqrt[alfa]*CbH*MB*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^3*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CtH*MB2*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (21*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CbH*MB*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MH*MT*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (11*Sqrt[alfa]*CbH*MB*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (7*Sqrt[alfa]*CtH*MB2*MT*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (15*Sqrt[alfa]*CbH*MB*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) + 
 (9*Sqrt[alfa]*CbH*MB*MT2*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MW2^7*Nc*Log[\[Mu]^2/MW2])/(8*Sqrt[2]*MH*MW*(MT2 - MW2)^5*
   Pi^(5/2)*SW) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2])/(256*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2^6*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MW2])/(128*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^5*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^3*Pi^2*SW2^2) - 
 (47*alfa*CHD*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^3*Pi^2*SW2^2) + 
 (51*alfa*CHD*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (13*alfa*CHD*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*Pi^2*SW2^2) - 
 (15*alfa*CHD*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2])/(256*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MH*MT2^5*MW2*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^6*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2^3*MW2*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (15*alfa*CHD*MB2*MH*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MT2^5*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) + 
 (141*alfa*CHD*MB2*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^3*MZ2*Pi^2*SW2^2) - 
 (153*alfa*CHD*MB2*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (15*alfa*CHD*MB2*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (39*alfa*CHD*MB2*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (128*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (45*alfa*CHD*MB2*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (15*alfa*CHD*MB2*MH*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (256*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) - 
 (27*alfa*CHD*MB2*MT2*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (32*MH*(MT2 - MW2)^5*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MW2^7*Nc*Log[\[Mu]^2/MW2])/(16*MH*(MT2 - MW2)^5*MZ2*Pi^2*
   SW2^2) + (3*alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2])/(64*Pi^2*SW2) - 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2])/(128*Pi^2*SW2) + 
 (3*alfa*CbW*MB*MH*MW*Nc*Log[\[Mu]^2/MW2])/(32*Sqrt[2]*Pi^2*SW2) + 
 (3*alfa*CHbox*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHtb*MB*MH*MT*MT2^5*Nc*Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2^6*Nc*Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CtW*MB2*MH*MT*MT2^4*MW*Nc*Log[\[Mu]^2/MW2])/
  (8*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (5*alfa*CbW*MB*MH*MT2^5*MW*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MT*MT2^5*MW*Nc*Log[\[Mu]^2/MW2])/
  (4*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MW2])/(32*(MT2 - MW2)^3*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MH*MT*MT2^2*MW*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) + 
 (3*alfa*CHbox*MB2*MW2*Nc*Log[\[Mu]^2/MW2])/(16*MH*Pi^2*SW2) - 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MW2])/(64*MH*Pi^2*SW2) - 
 (5*alfa*CHbox*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - (11*alfa*CHtb*MB*MH*MT*MT2^4*MW2*Nc*
   Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*CHbox*MB2*MT2^5*MW2*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2^5*MW2*Nc*Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (19*alfa*CtW*MB2*MH*MT*MT2^3*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + 
 (13*alfa*CbW*MB*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*(MT2 - MW2)^5*Pi^2*SW2) + 
 (15*alfa*CtW*MB2*MT*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (4*Sqrt[2]*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi^2*SW2) - (3*alfa*CtW*MB2*MH*MT*MT2*MW*MW2*Nc*
   Log[\[Mu]^2/MW2])/(16*Sqrt[2]*(MT2 - MW2)^3*Pi^2*SW2) + 
 (47*alfa*CHbox*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (alfa*CHW*MB2*MH*MT2^3*MW2^2*Nc*
   Log[\[Mu]^2/MW2])/(16*(MT2 - MW2)^5*Pi^2*SW2) + 
 (17*alfa*CHtb*MB*MH*MT*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^4*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^3*Pi^2*SW2) - (51*alfa*CHbox*MB2*MH*MT2^2*MW2^3*Nc*
   Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - (23*alfa*CHtb*MB*MH*MT*MT2^2*MW2^3*Nc*
   Log[\[Mu]^2/MW2])/(32*(MT2 - MW2)^5*Pi^2*SW2) - 
 (5*alfa*CHbox*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (33*alfa*CtW*MB2*MH*MT*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*CbW*MB*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*CtW*MB2*MT*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (13*alfa*CHbox*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) + (3*alfa*CHW*MB2*MH*MT2*MW2^4*Nc*
   Log[\[Mu]^2/MW2])/(16*(MT2 - MW2)^5*Pi^2*SW2) + 
 (29*alfa*CHtb*MB*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) + (15*alfa*CHbox*MB2*MT2^2*MW2^4*Nc*
   Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/(MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (25*alfa*CtW*MB2*MH*MT*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (11*alfa*CbW*MB*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (15*alfa*CtW*MB2*MT*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (2*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (5*alfa*CHbox*MB2*MH*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (alfa*CHW*MB2*MH*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^5*Pi^2*SW2) - 
 (7*alfa*CHtb*MB*MH*MT*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (9*alfa*CHbox*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (7*alfa*CHW*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (7*alfa*CtW*MB2*MH*MT*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (23*alfa*CbW*MB*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^5*Pi^2*SW2) - 
 (15*alfa*CtW*MB2*MT*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MW2^6*Nc*Log[\[Mu]^2/MW2])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2^6*Nc*Log[\[Mu]^2/MW2])/(4*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (7*alfa*CbW*MB*MH*MW2^6*Nc*Log[\[Mu]^2/MW2])/(32*Sqrt[2]*MW*(MT2 - MW2)^5*
   Pi^2*SW2) + (3*alfa*CtW*MB2*MT*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (4*Sqrt[2]*MH*MW*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2])/(64*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MT2^6*Nc*Log[\[Mu]^2/MW2])/(16*MH*(MT2 - MW2)^5*Pi^2*SW*
   SW2) + (alfa*CHWB*CW*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^4*MW2*Nc*Log[\[Mu]^2/MW2])/
  (8*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MT2^5*MW2*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi^2*SW*SW2) + 
 (19*alfa*CHWB*CW*MB2*MH*MT2^3*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^3*Pi^2*SW*SW2) - 
 (19*alfa*CHWB*CW*MB2*MH*MT2^2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (8*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*CW*MB2*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MB2*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MW2^6*Nc*Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW*
   SW2) + (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2])/(64*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MB2*MH*MT2^5*MW*Nc*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MT2^6*MW*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2^3*MW*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^4*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (2*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*MB2*MT2^5*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2^2*MW*MW2*Nc*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) + 
 (75*alfa*CHWB*MB2*MH*MT2^3*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2])/
  (16*MW*(MT2 - MW2)^3*MZ*Pi^2*SW*SW2) - 
 (83*alfa*CHWB*MB2*MH*MT2^2*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (15*alfa*CHWB*MB2*MT2^3*MW2^4*Nc*Log[\[Mu]^2/MW2])/
  (8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MB2*MH*MT2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (45*alfa*CHWB*MB2*MT2^2*MW2^5*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MB2*MH*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (64*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) - 
 (27*alfa*CHWB*MB2*MT2*MW2^6*Nc*Log[\[Mu]^2/MW2])/
  (16*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MW2^7*Nc*Log[\[Mu]^2/MW2])/(8*MH*MW*(MT2 - MW2)^5*MZ*Pi^2*
   SW*SW2) + (alfa*MB2*MH*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/(64*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2^5*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MT2^6*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2^3*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi^2*SW2) - (alfa*MB2*MH*MT2^4*MW2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MW2])/(16*(MT2 - MW2)^5*Pi^2*SW2) + 
 (3*alfa*MB2*MT2^5*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2^2*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^3*Pi^2*SW2) + (9*alfa*MB2*MH*MT2^3*MW2^2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2*MW2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (16*(MT2 - MW2)^3*Pi^2*SW2) - (13*alfa*MB2*MH*MT2^2*MW2^3*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MW2])/(64*(MT2 - MW2)^5*Pi^2*SW2) - 
 (5*alfa*MB2*MT2^3*MW2^3*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (5*alfa*MB2*MH*MT2*MW2^4*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (32*(MT2 - MW2)^5*Pi^2*SW2) + (15*alfa*MB2*MT2^2*MW2^4*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) - 
 (3*alfa*MB2*MH*MW2^5*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (64*(MT2 - MW2)^5*Pi^2*SW2) - (9*alfa*MB2*MT2*MW2^5*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MW2])/(8*MH*(MT2 - MW2)^5*Pi^2*SW2) + 
 (alfa*MB2*MW2^6*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2])/
  (4*MH*(MT2 - MW2)^5*Pi^2*SW2) - (alfa*CHB*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (36*Pi^2) + (alfa*CHW*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(72*Pi^2) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(1152*CW2*Pi^2) - 
 (alfa*CHB*MB2*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2) + 
 (alfa*CHW*MB2*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2) + 
 (alfa*CHB*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(72*MZ2*Pi^2) - 
 (alfa*CHW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(72*MZ2*Pi^2) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(576*CW2*MZ2*Pi^2) + 
 (alfa*CHB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(9*MH*Pi^2) - 
 (alfa*CHW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2) - 
 (alfa*CbW*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(16*Sqrt[2]*MW*Pi^2) + 
 (alfa*CHb*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(96*MW2*Pi^2) + 
 (alfa*CHB*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(72*MW2*Pi^2) + 
 (alfa*CHb*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(12*MH*MW2*Pi^2) - 
 (alfa*CHB*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*MW2*Pi^2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2])/(36*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (13*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(72*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*Log[\[Mu]^2/MZ2])/(36*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (61*Sqrt[alfa]*CbH*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/
  (576*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2])/
  (72*MZ*Pi^2*SW) + (alfa*CHWB*MB2*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (9*MH*MZ*Pi^2*SW) + (alfa*CbB*MB*MH*MZ*Nc*Log[\[Mu]^2/MZ2])/
  (6*Sqrt[2]*Pi^2*SW) + (5*alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2])/
  (288*MW*Pi^2*SW) - (alfa*CHWB*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2])/
  (18*MH*Pi^2*SW) + (alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (36*MZ*MZ2*Pi^2*SW) + (5*alfa*CHWB*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (72*MH*MW*Pi^2*SW) - (alfa*CbB*MB*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (96*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHWB*MB2*MH*Nc*SW*Log[\[Mu]^2/MZ2])/
  (288*CW*Pi^2) - (alfa*CbB*MB*MH*MZ*MZ2*Nc*SW*Log[\[Mu]^2/MZ2])/
  (24*Sqrt[2]*MW2*Pi^2) + (23*alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (768*Pi^2*SW2^2) + (13*alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2])/
  (576*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (128*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MZ2])/
  (36*MH*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (96*MH*Pi^2*SW2^2) - (13*alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (2304*MW2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/
  (288*MH*MW2*Pi^2*SW2^2) + (5*alfa*CHb*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (48*Pi^2*SW2) + (alfa*CHB*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(96*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(36*Pi^2*SW2) - 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(288*Pi^2*SW2) - 
 (7*alfa*CHW*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(288*Pi^2*SW2) + 
 (7*alfa*CbW*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2])/(48*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MW2*Nc*Log[\[Mu]^2/MZ2])/(9*MH*Pi^2*SW2) - 
 (alfa*CHW*MB2*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2*SW2) - 
 (5*alfa*CHB*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2])/(72*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2])/(72*MZ2^2*Pi^2*SW2) + 
 (alfa*CHB*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(12*MZ2*Pi^2*SW2) + 
 (13*alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(288*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(72*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MB2*MW2^2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MW2^2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(24*MH*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2*SW2) - 
 (alfa*CHW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(72*MH*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(96*Sqrt[2]*MW*Pi^2*SW2) + 
 (alfa*CHb*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(192*MW2*Pi^2*SW2) - 
 (7*alfa*CHB*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(288*MW2*Pi^2*SW2) + 
 (13*alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(288*MW2*Pi^2*SW2) + 
 (17*alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(2304*MW2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(72*MH*MW2*Pi^2*SW2) + 
 (7*alfa*CHbox*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(288*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHD*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(128*MH*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2])/(72*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2])/(288*MZ*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*MB2*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/(18*MH*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2])/(192*MW*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2])/(36*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2])/(18*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(288*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/(9*MZ*MZ2*Pi^2*SW*SW2) + 
 (2*alfa*CHWB*MB2*MW2^3*Nc*Log[\[Mu]^2/MZ2])/(9*MH*MW*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2])/(36*MH*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(576*MW2*Pi^2*SW*SW2) - 
 (31*alfa*CHWB*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2])/(144*MH*MW*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2])/(144*MH*MW2*Pi^2*SW*SW2) - 
 (alfa*CHbox*MB2*MH*Nc*SW2*Log[\[Mu]^2/MZ2])/(288*CW2*Pi^2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*SW2*Log[\[Mu]^2/MZ2])/
  (288*Sqrt[2]*CW2*Pi^(5/2)) - (alfa*MB2*MH*MZ2*Nc*CHq1[3, 3]*
   Log[\[Mu]^2/MZ2])/(16*MW2*Pi^2) + 
 (alfa*MB2*MH*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*MB2*MZ2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MZ2^2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MB2*MH*MZ2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(16*MW2*Pi^2) + 
 (alfa*MB2*MH*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*MB2*MZ2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(12*MH*Pi^2*SW2) - 
 (alfa*MB2*MZ2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/(24*MH*MW2*Pi^2*SW2) + 
 (7*Sqrt[alfa]*CbH*MB*MH*MH2*Nc*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (73*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*
   SW) + (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmw])/
  (2*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MZ2^2*Nc*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - (49*alfa*CHD*MB2*MH*Nc*tag[delmw])/
  (1152*Pi^2*SW2^3) - (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmw])/
  (288*Pi^2*SW2^3) + (203*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw])/
  (2304*Pi^2*SW2^3) - (3*alfa*CHW*CW2*MB2*MH*Nc*tag[delmw])/(64*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(512*MW2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MH2*Nc*tag[delmw])/(1536*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MB2*MH*MH2*Nc*tag[delmw])/(512*MW2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MW2*Nc*tag[delmw])/(128*MH*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MW2*Nc*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc*tag[delmw])/(4*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MH2*MW2*Nc*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (145*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmw])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*tag[delmw])/(8*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MW2^3*Nc*tag[delmw])/(32*MH*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MH2*Nc*tag[delmw])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmw])/(96*MZ2*Pi^2*SW2^3) - 
 (9*alfa*CHD*CW2*MB2*MH*MH2*Nc*tag[delmw])/(256*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) + 
 (337*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw])/(1152*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc*tag[delmw])/(288*MZ2*Pi^2*SW2^3) - 
 (131*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmw])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MW2^2*Nc*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MW2^2*Nc*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MW2^2*Nc*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MZ2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MZ2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MZ2*Nc*tag[delmw])/(1536*MW2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MB2*MH*MZ2*Nc*tag[delmw])/(1536*MW2*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MB2*MH*MZ2*Nc*tag[delmw])/(64*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MZ2^2*Nc*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MZ2^2*Nc*tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MZ2^2*Nc*tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*Nc*tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^3) + 
 (23*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmw])/(192*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (5*alfa*CHWB*CW2*MB2*MH*MZ*Nc*tag[delmw])/(96*MW*Pi^2*SW*SW2^3) + 
 (35*alfa*CHWB*CW2*MB2*MH*MW2^3*Nc*tag[delmw])/(288*MW*MZ*MZ2^2*Pi^2*SW*
   SW2^3) + (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^3) - (47*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmw])/
  (288*MZ*MZ2*Pi^2*SW*SW2^3) - (5*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^3) + (43*alfa*CHbox*MB2*MH*Nc*tag[delmw])/
  (192*Pi^2*SW2^2) - (19*alfa*CHD*MB2*MH*Nc*tag[delmw])/(2304*Pi^2*SW2^2) + 
 (3*alfa*CHW*MB2*MH*Nc*tag[delmw])/(64*Pi^2*SW2^2) + 
 (73*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmw])/(288*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*Nc*tag[delmw])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*tag[delmw])/(128*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*tag[delmw])/(128*MW2*Pi^2*SW2^2) - 
 (19*alfa*CHD*MB2*MH*MH2*Nc*tag[delmw])/(1536*MW2*Pi^2*SW2^2) - 
 (23*alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmw])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MH2*Nc*tag[delmw])/(32*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MW2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MW2*Nc*tag[delmw])/(128*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MW2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MW2*Nc*tag[delmw])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2^2*Nc*tag[delmw])/(2*MZ2^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmw])/(8*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MH2*Nc*tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*tag[delmw])/(768*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*tag[delmw])/(96*MW2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) - 
 (223*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmw])/(288*MZ2*Pi^2*SW2^2) - 
 (233*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw])/(576*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MB2*MH*MW2*Nc*tag[delmw])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc*tag[delmw])/(4*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MW2^2*Nc*tag[delmw])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MW2^2*Nc*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MZ2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^2) + 
 (7*alfa*CHbox*MB2*MH*MZ2*Nc*tag[delmw])/(384*MW2*Pi^2*SW2^2) + 
 (7*alfa*CHD*MB2*MH*MZ2*Nc*tag[delmw])/(512*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*MB2*MH*MZ2*Nc*tag[delmw])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmw])/(128*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*MZ2*Nc*tag[delmw])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*tag[delmw])/(512*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MZ2^2*Nc*tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MZ2^2*Nc*tag[delmw])/(256*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MZ2^2*Nc*tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (119*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw])/(576*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[delmw])/(384*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MW2*Nc*tag[delmw])/(32*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MH2*Nc*tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*Nc*tag[delmw])/(32*MW*MZ*Pi^2*SW*SW2^2) - 
 (23*alfa*CHWB*MB2*MH*MW*Nc*tag[delmw])/(192*MZ*Pi^2*SW*SW2^2) - 
 (35*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmw])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MW*MW2*Nc*tag[delmw])/(16*MH*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*MB2*MH*MZ*Nc*tag[delmw])/(96*MW*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MZ*Nc*tag[delmw])/(32*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MW*MZ*Nc*tag[delmw])/(32*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*tag[delmw])/(2*MZ2^2*Pi^2*SW*SW2^2) - 
 (35*alfa*CHWB*MB2*MH*MW2^3*Nc*tag[delmw])/(288*MW*MZ*MZ2^2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[delmw])/(192*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) - 
 (109*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmw])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MW2^2*Nc*tag[delmw])/(16*MH*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MH2*MW*Nc*tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (47*alfa*CHWB*MB2*MH*MW*MW2*Nc*tag[delmw])/(288*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (35*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmw])/(288*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmw])/(384*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MZ*MZ2*Nc*tag[delmw])/(16*MH*MW*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*MB2*MH*MZ*MZ2*Nc*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmw])/(32*MW*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MZ2^2*Nc*tag[delmw])/(64*MH*MW2*Pi^2*SW*SW2^2) + 
 (alfa^(3/2)*CWw*MB2*MH*Nc*tag[delmw])/(2*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CWw*MB2*MH*MW2*Nc*tag[delmw])/(4*MZ2*Pi^(3/2)*SW*SW2^2) - 
 (3*alfa^(3/2)*CWw*MB2*MH*MZ2*Nc*tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (73*alfa*CHbox*MB2*MH*Nc*tag[delmw])/(288*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*Nc*tag[delmw])/(32*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (23*alfa*CHbox*MB2*MH*MH2*Nc*tag[delmw])/(384*MW2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MH2*Nc*tag[delmw])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MW2*Nc*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2*Nc*tag[delmw])/(8*MH*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc*tag[delmw])/(4*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MH*MZ2*Nc*tag[delmw])/(128*MW2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MZ2*Nc*tag[delmw])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2^2*Nc*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (alfa*CHB*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MZ2^2*Nc*tag[delmw])/(64*MH*MW2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MH2*Nc*tag[delmw])/(384*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (7*Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (119*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw])/(576*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (73*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmw])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*tag[delmw])/(32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MW*MW2*Nc*tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*tag[delmw])/
  (2*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*tag[delmw])/(192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*
   SW2) + (7*Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*tag[delmw])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (109*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmw])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*tag[delmw])/
  (2*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*MB*MW2^3*Nc*tag[delmw])/
  (16*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*tag[delmw])/(384*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (3*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MZ2^2*Nc*tag[delmw])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MZ2^2*Nc*tag[delmw])/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2^2*Nc*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (73*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[delmw])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MH2*Nc*tag[delmw])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (35*alfa*CHWB*MB2*MH*MW*Nc*tag[delmw])/(288*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MW*MW2*Nc*tag[delmw])/(16*MH*MZ*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*MB2*MH*MZ*Nc*tag[delmw])/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MW*MZ*Nc*tag[delmw])/(32*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmw])/(2*MZ2*Pi^2*SW*SW2) - 
 (35*alfa*CHWB*MB2*MH*MW*MW2*Nc*tag[delmw])/(288*MZ*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmw])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MZ*MZ2*Nc*tag[delmw])/(16*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MZ*MZ2*Nc*tag[delmw])/(32*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (3*CH*MB2*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3) + 
 (3*CH*CW2*MB2*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MW2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (3*alfa*CHbox*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (128*Pi^2*SW2^2) - (alfa*CHW*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (128*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*Pi^2*SW2^2) + (alfa*CHW*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(24*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^2) - (alfa*CHW*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MW*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW*SW2) + (17*Sqrt[alfa]*CbH*MB*MH*MW*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2^3*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(16*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) - (23*alfa*CHD*CW2*MB2*MH*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MH*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (7*alfa*CHWB*CW2*MB2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^3) - (5*alfa*CHWB*CW2*MB2*MH*MZ*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(64*MW*Pi^2*SW*SW2^3) + 
 (47*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) + (5*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (25*alfa*CHbox*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) + (25*alfa*CHD*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(128*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MB2*MH*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW2^2) - (7*alfa*CHD*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW*SW2^2) + (7*alfa*CHWB*MB2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(16*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (32*MZ*Pi^2*SW*SW2^2) + (5*alfa*CHWB*MB2*MH*MZ*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(64*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*MZ2^2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) - (47*alfa*CHWB*MB2*MH*MW*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*MB2*MH*MZ*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (32*MW*MW2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) - 
 (9*alfa^(3/2)*CWw*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (8*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CWw*MB2*MH*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(2*MZ2*Pi^(3/2)*SW*SW2^2) + 
 (3*alfa^(3/2)*CWw*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (17*alfa*CHbox*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(24*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (25*Sqrt[alfa]*CbH*MB*MH*MW*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (17*alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(32*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MZ*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MZ*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(32*MW*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) + (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(64*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (128*MW2^2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHW*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(32*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(64*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (32*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmw])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2) - (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CbH*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(192*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(96*Pi^2*SW2^3) + 
 (13*alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(256*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(1536*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(512*MW2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*MH*Pi^2*SW2^3) + (9*alfa*CHD*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (8*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (32*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MZ2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (32*MH*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(256*MZ2*Pi^2*SW2^3) + 
 (49*alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(96*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (32*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHbox*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MH*MZ2*Pi^2*SW2^3) - 
 (9*alfa*CHD*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (64*MH*MZ2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(1536*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (1536*MW2*Pi^2*SW2^3) + (alfa*CHWB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MZ*Pi^2*SW*SW2^3) + (5*alfa*CHWB*CW2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*MW*Pi^2*SW*SW2^3) + 
 (13*alfa*CHWB*CW2*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (96*MW*MZ*MZ2^2*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MW2]*tag[delmw])/(8*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (7*alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(64*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(768*Pi^2*SW2^2) + 
 (alfa*CHW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (128*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (1536*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^2) + 
 (9*alfa*CHbox*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(128*MH*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(768*MZ2*Pi^2*SW2^2) - 
 (31*alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^2) - (31*alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (64*MH*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(512*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*MW2*Pi^2*SW2^2) + (19*alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*MW2*Pi^2*SW*SW2^2) + (3*alfa*CHWB*CW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*MH*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MW*MZ*Pi^2*SW*SW2^2) + (7*alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (48*MZ*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MB2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MH*MZ*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MW*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW*SW2^2) - (13*alfa*CHWB*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(96*MW*MZ*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*MH*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MH2*MW*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (8*MZ*MZ2*Pi^2*SW*SW2^2) + (13*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MW2]*tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*MW2*Pi^2*SW*SW2^2) - (3*alfa^(3/2)*CWw*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*Pi^(3/2)*SW*SW2^2) + 
 (3*alfa^(3/2)*CWw*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (8*MZ2*Pi^(3/2)*SW*SW2^2) - (3*alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*Pi^2*SW2) + (alfa*CHW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(8*MH*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(8*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(384*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (19*Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*CW2*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(16*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/(48*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(32*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (4*MZ2*Pi^2*SW*SW2) - (13*alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(8*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (13*alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(192*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(12*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MH*Pi^2*SW2^3) + (3*alfa*CHbox*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (768*MW2*Pi^2*SW2^3) + (alfa*CHW*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(64*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (256*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHbox*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (256*MH*MW2*Pi^2*SW2^3) + (7*alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(48*MZ*Pi^2*SW*SW2^3) - 
 (17*alfa*CHWB*CW2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*MW*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (5*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^3) - (5*alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(48*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(64*Pi^2*SW2^2) + (alfa*CHW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(64*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(16*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(16*MH*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHW*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(48*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (9*alfa*CHbox*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2^2) + (3*alfa*CHD*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(256*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) + (3*alfa*CHbox*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHW*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(48*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (48*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MZ*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*MW*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(4*MW*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MZ*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(16*MH*MW*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*
   Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MW*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa*CHWB*CW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(64*MH*MW2*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CWw*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (8*Pi^(3/2)*SW*SW2^2) - (3*alfa^(3/2)*CWw*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(16*Pi^2*SW2) - 
 (3*alfa*CHB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (3*alfa*CHB*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2) + (3*alfa*CHW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MZ2]*tag[delmw])/(8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*CW2*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(8*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(4*MW*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/(32*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (24*MW2*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(16*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MW*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmz])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*SW*tag[delmz])/
  (288*Sqrt[2]*MW*Pi^(5/2)) - (alfa*CHD*MB2*MH*Nc*tag[delmz])/
  (576*Pi^2*SW2^3) - (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmz])/
  (288*Pi^2*SW2^3) + (7*alfa*CHD*CW2*MB2*MH*Nc*tag[delmz])/(768*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmz])/(192*MW2*Pi^2*SW2^3) - 
 (41*alfa*CHD*CW2*MB2*MH*MH2*Nc*tag[delmz])/(1536*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MW2*Nc*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MW2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MW2*Nc*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2^2*MW2*Nc*tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MH2*MW2*Nc*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (13*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz])/(1152*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MW2^3*Nc*tag[delmz])/(64*MH*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MH2*Nc*tag[delmz])/(1536*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmz])/(192*MZ2*Pi^2*SW2^3) + 
 (31*alfa*CHD*CW2*MB2*MH*MH2*Nc*tag[delmz])/(768*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz])/(2304*MZ2*Pi^2*SW2^3) + 
 (13*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmz])/(1152*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MW2^2*Nc*tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MW2^2*Nc*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MZ2*Nc*tag[delmz])/(256*MH*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MZ2*Nc*tag[delmz])/(32*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MZ2*Nc*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (5*alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(288*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(576*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MZ2^2*Nc*tag[delmz])/(32*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MZ2^2*Nc*tag[delmz])/(256*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MB2*MH*Nc*tag[delmz])/(144*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*Nc*tag[delmz])/(144*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MH*Nc*tag[delmz])/(64*Pi^2*SW2^2) - 
 (13*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmz])/(576*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*Nc*tag[delmz])/(64*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MH*MH2*Nc*tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MB2*MH*MH2*Nc*tag[delmz])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MW2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MW2*Nc*tag[delmz])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MW2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (7*alfa*CHbox*MB2*MH*MH2*Nc*tag[delmz])/(384*MZ2*Pi^2*SW2^2) + 
 (7*alfa*CHD*MB2*MH*MH2*Nc*tag[delmz])/(384*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MB2*MH*MH2*Nc*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MB2*MH*MH2*Nc*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (13*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmz])/(576*MZ2*Pi^2*SW2^2) + 
 (13*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz])/(576*MZ2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MW2*Nc*tag[delmz])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*tag[delmz])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MW2^2*Nc*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MW2^2*Nc*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MZ2*Nc*tag[delmz])/(64*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MZ2*Nc*tag[delmz])/(64*MH*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MZ2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MZ2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MZ2^2*Nc*tag[delmz])/(16*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MZ2^2*Nc*tag[delmz])/(64*MH*MW2*Pi^2*SW2^2) + 
 (7*alfa*CHB*CW2*MB2*MH*MW2*Nc*tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (5*alfa*CHW*CW2*MB2*MH*MW2*Nc*tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MW2^2*Nc*tag[delmz])/(32*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MW2^2*Nc*tag[delmz])/(32*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MB2*MH*MZ2*Nc*tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MH*MZ2^2*Nc*tag[delmz])/(64*MW2*(-MW2 + MZ2)*Pi^2*
   SW2^2) + (alfa*CHWB*CW*MB2*MH*Nc*tag[delmz])/(144*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MB2*MH*MH2*Nc*tag[delmz])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmz])/(64*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MW*MW2*Nc*tag[delmz])/(8*MH*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MZ*Nc*tag[delmz])/(32*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MW*MZ*Nc*tag[delmz])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MZ2^2*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[delmz])/(384*MZ2*Pi^2*SW*SW2^2) + 
 (13*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz])/(576*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MW2^2*Nc*tag[delmz])/(32*MH*MZ2*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*tag[delmz])/(64*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmz])/(32*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MW2^3*Nc*tag[delmz])/(16*MH*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MZ2*Nc*tag[delmz])/(64*MH*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MB2*MZ*MZ2*Nc*tag[delmz])/(32*MH*MW*Pi^2*SW*SW2^2) + 
 (23*alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*tag[delmz])/
  (192*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmz])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (11*alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (19*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*tag[delmz])/(144*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MB2*MH*MH2*MW*MW2*Nc*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW2^3*Nc*tag[delmz])/(32*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*
   SW*SW2^2) + (23*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmz])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa^(3/2)*CWw*MB2*MH*MW2*Nc*tag[delmz])/(16*MZ2*Pi^(3/2)*SW*SW2^2) + 
 (5*alfa*CHB*CW2*MB2*MH*MH2*Nc*tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHW*CW2*MB2*MH*MH2*Nc*tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHB*CW2*MB2*MH*MH2*MZ2*Nc*tag[delmz])/(64*MW2*(-MW2 + MZ2)*Pi^2*
   SW2) + (7*Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*tag[delmz])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmz])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmz])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*CW2*MB*MW*MW2*Nc*tag[delmz])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*MW*Nc*tag[delmz])/(384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*tag[delmz])/(384*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) - (13*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmz])/
  (576*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*tag[delmz])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MW2^3*Nc*tag[delmz])/
  (32*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*tag[delmz])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*tag[delmz])/
  (64*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MZ2^2*Nc*tag[delmz])/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) + (13*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz])/(576*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[delmz])/(384*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MW2*Nc*tag[delmz])/(32*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmz])/(144*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MZ2^2*Nc*tag[delmz])/(64*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2) + (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmz])/(16*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2) - (alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (25*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*tag[delmz])/(576*(-MW2 + MZ2)*Pi^2*SW*
   SW2) - (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmz])/
  (36*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (3*CH*CW2*MB2*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MH*Pi^3*SW2) + 
 (alfa*CHD*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(64*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (768*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (64*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(16*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (128*MW2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(32*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHB*CW2*MB2*MH*MH2*MW2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*MH2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (4*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHB*CW2*MB2*MH*MH2*MZ2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MZ2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (12*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(96*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*SW*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(48*Sqrt[2]*Pi^(5/2)) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*SW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*Sqrt[2]*MW*Pi^(5/2)) + (alfa*CHD*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(1536*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (256*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MW2^4*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (11*alfa*CHD*MB2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2^3*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) - 
 (25*alfa*CHD*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^3) + (23*alfa*CHD*CW2*MB2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MH*MW2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(128*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (1536*MW2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (17*alfa*CHbox*MB2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(96*MZ2^2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*CW2*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*CW*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW*SW2^2) + 
 (31*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (2*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CWw*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*MZ2^2*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CWw*MB2*MH*MW2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MZ2*Pi^(3/2)*SW*SW2^2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^4*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*CW2*MB*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (16*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (29*Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) + 
 (17*alfa*CHWB*CW*MB2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (19*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (7*alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (256*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MH2^2*MW2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (1536*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (128*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(256*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (128*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MW2*Pi^2*SW2^2) + (3*alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MZ2*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW2^2) + (3*alfa*CHWB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(64*MZ2*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*
   Log[\[Mu]^2/MH2]*tag[delmz])/(8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*MW2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHB*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2) - (5*alfa*CHW*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHB*CW2*MB2*MH*MH2*MZ2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MW2*(-MW2 + MZ2)*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2^2*MW*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2^2*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*Log[\[Mu]^2/MH2]*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*SW*
   Log[\[Mu]^2/MW2]*tag[delmz])/(48*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(768*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(128*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2^4*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MZ2^4*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(128*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^3) + (3*alfa*CHD*MB2*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(64*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(768*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (384*MZ2*Pi^2*SW2^3) - (3*alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(32*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHB*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(192*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (3*alfa*CHbox*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (8*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MZ2*Pi^2*SW2^2) + (3*alfa*CHbox*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHB*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MH*MZ2*Pi^2*SW2^2) + (alfa*CHB*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(16*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(16*MZ*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MB2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (8*MH*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MW2]*tag[delmz])/(32*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MB2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*MH*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW2*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CWw*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (8*MZ2^2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*
   Log[\[Mu]^2/MW2]*tag[delmz])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*CW2*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^4*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*CW2*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (16*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*MB*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/(192*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (32*MH*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmz])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*Log[\[Mu]^2/MW2]*tag[delmz])/
  (96*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(768*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(96*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(1536*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(128*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (768*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(1536*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(768*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(256*MH*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (32*MH*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(768*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (32*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(256*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(192*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(192*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(64*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(64*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (384*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(384*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(384*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(64*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(64*MH*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(192*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (16*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(64*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (3*alfa*CHW*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (32*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MB2*MH*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/(192*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(32*MW*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (16*MH*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(384*MZ2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*MH*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(32*MH*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MH2*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (16*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MH2*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (13*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (96*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (192*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*CW2*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (384*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(192*MW2*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*CW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (64*MH*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2^2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2^2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*CW2*MB2*MH*Nc*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmw]*tag[fer1])/
  (144*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/
  (288*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/
  (144*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/
  (144*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer1])/
  (288*Pi^2*SW2) + (5*alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer1])/
  (288*Pi^2*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MB2*MH*Nc*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2^2) + 
 (alfa*MB2*MH*Nc*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2) + 
 (alfa*CW2*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2^2) - (alfa*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*
   tag[fer1])/(48*Pi^2*SW2) - (alfa*CW2*MB2*MH*Nc^2*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2^2) + (alfa*MB2*MH*Nc^2*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   CHq3[1, 1]*tag[delmw]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (192*MZ2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2) + (alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (25*Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*tag[delmz]*
   tag[fer1])/(288*Sqrt[2]*Pi^(5/2)) - 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*SW*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*Pi^(5/2)) + (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (384*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^3) - (5*alfa*CHD*MB2*MH*MW2^3*Nc*tag[delmz]*tag[fer1])/
  (144*MZ2^3*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*MW2^2*Nc*tag[delmz]*
   tag[fer1])/(144*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (25*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(128*MW2*Pi^2*SW2^3) + 
 (55*alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(10368*Pi^2*SW2^3) - 
 (55*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^3) - 
 (25*alfa*CHD*MB2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2^3*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer1])/(162*MZ2^2*Pi^2*SW2^3) - 
 (25*alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2^2*Pi^2*SW2^3) - (55*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer1])/(2592*MZ2*Pi^2*SW2^3) + 
 (85*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (2592*MZ2*Pi^2*SW2^3) + (55*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(3456*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHbox*MB2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW2^2) - 
 (55*alfa*CHbox*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) - 
 (55*alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) - 
 (55*alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^2) - 
 (alfa*CHu*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(216*Pi^2*SW2^2) - 
 (25*alfa*CHbox*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) - (25*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer1])/(648*MZ2^2*Pi^2*SW2^2) + 
 (55*alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) + 
 (55*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) + 
 (25*alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW2^2) + (55*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer1])/(216*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmz]*tag[fer1])/(288*MZ*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2^2*MB2*MH*MZ*Nc*tag[delmz]*tag[fer1])/
  (288*MW*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2^2*Nc*tag[delmz]*
   tag[fer1])/(72*MZ2^2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (55*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*Nc^2*tag[delmz]*tag[fer1])/
  (144*MZ*Pi^2*SW*SW2^2) - (25*alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer1])/(648*MZ2^2*Pi^2*SW*SW2^2) + 
 (55*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi^2*SW*SW2^2) - (alfa*CHe*CW2*MB2*MH*MZ2*Nc*tag[delmz]*
   tag[fer1])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHd*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer1])/(432*MW2*Pi^2*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*tag[delmz]*
   tag[fer1])/(72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmz]*tag[fer1])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc^2*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (25*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*tag[delmz]*tag[fer1])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer1])/(48*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW*SW2) + 
 (55*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer1])/(1296*Pi^2*SW*SW2) - 
 (25*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW*SW2) - (55*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW*SW2) + 
 (alfa*CHu*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (72*Pi^2*SW2^2) - (alfa*CHu*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(72*MW2*Pi^2*SW2^2) + 
 (alfa*CHe*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (48*MW2*Pi^2*SW2) + (alfa*CHd*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(144*MW2*Pi^2*SW2) + 
 (alfa*CW2*MB2*MH*Nc*CHl1[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc*CHl3[1, 1]*tag[delmz]*tag[fer1])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*Nc^2*CHq1[1, 1]*tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq1[1, 1]*tag[delmz]*tag[fer1])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
   tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*tag[delmz]*
   tag[fer1])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*Nc^2*CHq3[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[1, 1]*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)) - (11*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*SW*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(432*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(16*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MB2*MH*MW2^3*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(32*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW2^2) + (11*alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (216*MZ2*Pi^2*SW2^2) + (11*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW*SW2^2) + (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*
   SW2) - (11*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer1])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer1])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi^2*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2^2*MB2*MH*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2^2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*CW2*MB2*MH*Nc*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (288*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (144*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer2])/
  (288*Pi^2*SW2) + (5*alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (288*Pi^2*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MB2*MH*Nc*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2^2) + 
 (alfa*MB2*MH*Nc*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2) + 
 (alfa*CW2*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2^2) - (alfa*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*
   tag[fer2])/(48*Pi^2*SW2) - (alfa*CW2*MB2*MH*Nc^2*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2^2) + (alfa*MB2*MH*Nc^2*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   CHq3[2, 2]*tag[delmw]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*MB2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (192*MZ2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2) + (alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (25*Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*tag[delmz]*
   tag[fer2])/(288*Sqrt[2]*Pi^(5/2)) - 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*SW*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*Pi^(5/2)) + (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer2])/
  (384*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^3) - (5*alfa*CHD*MB2*MH*MW2^3*Nc*tag[delmz]*tag[fer2])/
  (144*MZ2^3*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*MW2^2*Nc*tag[delmz]*
   tag[fer2])/(144*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (25*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(128*MW2*Pi^2*SW2^3) + 
 (55*alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(10368*Pi^2*SW2^3) - 
 (55*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^3) - 
 (25*alfa*CHD*MB2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2^3*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer2])/(162*MZ2^2*Pi^2*SW2^3) - 
 (25*alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2^2*Pi^2*SW2^3) - (55*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer2])/(2592*MZ2*Pi^2*SW2^3) + 
 (85*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (2592*MZ2*Pi^2*SW2^3) + (55*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(3456*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHbox*MB2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW2^2) - 
 (55*alfa*CHbox*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) - 
 (55*alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) - 
 (55*alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^2) - 
 (alfa*CHc*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(216*Pi^2*SW2^2) - 
 (25*alfa*CHbox*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) - (25*alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer2])/(648*MZ2^2*Pi^2*SW2^2) + 
 (55*alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) + 
 (55*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) + 
 (25*alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW2^2) + (55*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer2])/(216*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmz]*tag[fer2])/(288*MZ*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2^2*MB2*MH*MZ*Nc*tag[delmz]*tag[fer2])/
  (288*MW*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2^2*Nc*tag[delmz]*
   tag[fer2])/(72*MZ2^2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (55*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*Nc^2*tag[delmz]*tag[fer2])/
  (144*MZ*Pi^2*SW*SW2^2) - (25*alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer2])/(648*MZ2^2*Pi^2*SW*SW2^2) + 
 (55*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2*Pi^2*SW*SW2^2) - (alfa*CHmu*CW2*MB2*MH*MZ2*Nc*tag[delmz]*
   tag[fer2])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHs*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer2])/(432*MW2*Pi^2*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*tag[delmz]*
   tag[fer2])/(72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmz]*tag[fer2])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc^2*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (25*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*tag[delmz]*tag[fer2])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (55*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer2])/(48*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW*SW2) + 
 (55*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer2])/(1296*Pi^2*SW*SW2) - 
 (25*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW*SW2) - (55*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW*SW2) + 
 (alfa*CHc*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (72*Pi^2*SW2^2) - (alfa*CHc*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(72*MW2*Pi^2*SW2^2) + 
 (alfa*CHmu*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (48*MW2*Pi^2*SW2) + (alfa*CHs*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(144*MW2*Pi^2*SW2) + 
 (alfa*CW2*MB2*MH*Nc*CHl1[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc*CHl3[2, 2]*tag[delmz]*tag[fer2])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*Nc^2*CHq1[2, 2]*tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq1[2, 2]*tag[delmz]*tag[fer2])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
   tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*tag[delmz]*
   tag[fer2])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*Nc^2*CHq3[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[2, 2]*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^2) + (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)) - (11*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*SW*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/(432*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(16*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MB2*MH*MW2^3*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(32*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW2^2) + (11*alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(432*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (216*MZ2*Pi^2*SW2^2) + (11*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW*SW2^2) + (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2^2*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*
   SW2) - (11*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer2])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer2])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer2])/(864*MW2*Pi^2*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MB2*MT2^2*Nc^2*tag[fer3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[fer3])/(32*MH*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtH*MB2*MH*MT*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MB2*MH*MT*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(16*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtH*MB2*MH*MH2*MT*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MB2*MH*MH2*MT*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*MB2*MH*MT*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtH*CW2*MB2*MH*MT*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MB2*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MW*MZ*Pi^2*SW*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3])/(32*MH*MW2*Pi^2*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtH*MB2*MT*MT2*Nc^2*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*
   tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmw]*tag[fer3])/(288*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(8*MH*MW2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MT2^2*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (16*MH*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmw]*
   tag[fer3])/(288*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (32*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHWB*CW2*MB2*MH*MW*Nc*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^3) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MW*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (144*MZ*MZ2*Pi^2*SW*SW2^3) - (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^2) - (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2^2) + (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(192*MW2^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(64*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW2^2) + (alfa*CHW*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CtW*CW2*MB2*MH*MT*MT2*Nc^2*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(4*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*MB2*MH*MW*Nc*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHWB*MB2*MH*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MW*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MB2*MH*MW*MW2*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/(8*MH*MW2*Pi^2*SW2) - 
 (alfa*CtW*MB2*MH*MT*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmw]*
   tag[fer3])/(288*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MB2*MT*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*tag[delmw]*
   tag[fer3])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc^2*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MT2^2*Nc^2*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CbH*MB*MH*MT2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*
   SW) + (alfa*CHD*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MT2*MW2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(192*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CtW*CW2*MB2*MH*MT*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CtW*CW2*MB2*MH*MT*MT2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MW*MW2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2) - (alfa*CtW*MB2*MH*MT*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2) - (alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2) + 
 (alfa*CtW*MB2*MH*MT*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CW2*MB2*MH*Nc*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*MB2*MH*Nc*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2) + (alfa*CW2*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*
   tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*MB2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) - (alfa*CW2*MB2*MH*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*MT2^2*Nc^2*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) + 
 (alfa*MB2*MH*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/(144*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2^2*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*MB2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) + (alfa*MB2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) + (Sqrt[alfa]*CbH*MB*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MB2*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(384*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(8*MH*MW2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MT2^2*MW2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (32*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MT2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) - (3*alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CtW*CW2*MB2*MH*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(8*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MB2*MH*MT2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) + (alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CtW*MB2*MH*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MB2*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(8*MH*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CW2*MB2*MH*MT2^2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MT2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) - (alfa*MB2*MH*MT2^2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmw]*tag[fer3])/
  (48*MW2*Pi^2*SW2) - (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer3])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHWB*CW2*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) - (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*
   tag[fer3])/(48*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) + (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*tag[delmz]*
   tag[fer3])/(432*Sqrt[2]*Pi^(5/2)*SW) - 
 (25*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*SW*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*MW*Pi^(5/2)) + (7*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc^2*SW*
   tag[delmz]*tag[fer3])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*Nc*tag[delmz]*tag[fer3])/(48*Pi^2*SW2^3) - 
 (5*alfa*CHD*MB2*MH*MW2^3*Nc*tag[delmz]*tag[fer3])/(144*MZ2^3*Pi^2*SW2^3) + 
 (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (144*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (25*alfa*CHD*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Pi^2*SW2^3) - (7*alfa*CHD*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (5184*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MB2*MT2^2*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (64*MH*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmz]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(5184*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW2^3) - (5*alfa*CHbox*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW2^2) - (5*alfa*CHbox*CW2*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^2) + (alfa*CHtau*CW2*MB2*MH*Nc*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHbox*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHtau*CW2*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (648*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (648*Pi^2*SW2^2) - (5*alfa*CHb*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Pi^2*SW2^2) - (alfa*CHt*CW2*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW2^2) - (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (36*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*tag[delmz]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(1296*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHb*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(432*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(648*MW2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(216*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer3])/(96*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*
   tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/(648*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (4*MH*MW*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer3])/(648*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(1296*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MT2^2*MW*Nc^2*tag[delmz]*tag[fer3])/
  (8*MH*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(36*MW2*Pi^2*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*tag[delmz]*
   tag[fer3])/(72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtH*CW2*MB2*MT*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MT2^2*Nc^2*tag[delmz]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*tag[delmz]*tag[fer3])/
  (648*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*tag[delmz]*tag[fer3])/
  (648*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*tag[delmz]*
   tag[fer3])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc^2*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (35*Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (29*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*Nc*tag[delmz]*tag[fer3])/(48*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*tag[delmz]*tag[fer3])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc^2*tag[delmz]*tag[fer3])/(1296*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[delmz]*tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(648*MW2*Pi^2*SW*SW2) - 
 (alfa*CHtau*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^2) + (alfa*CHtau*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MW2*Pi^2*SW2^2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CbH*CW2*MB*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(144*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (alfa*CtB*CW2*MB2*MH*MT*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(384*Sqrt[2]*MW2*Pi^2*SW) - 
 (7*Sqrt[alfa]*CbH*CW2*MB*MH*MT2*Nc^2*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MW*Pi^(5/2)) - 
 (17*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc^2*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (17*alfa*CHD*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(3456*Pi^2*SW2^3) + 
 (7*alfa*CHD*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MT2*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MB2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^3*Pi^2*SW2^3) - (47*alfa*CHD*MB2*MH*MT2*MW2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*MZ2*Pi^2*SW2^3) - (61*alfa*CHD*CW2*MB2*MH*MT2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) - 
 (37*alfa*CHD*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW2^3) + 
 (17*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (17*alfa*CHbox*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (17*alfa*CHD*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW2^2) + (alfa*CHt*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) + 
 (13*alfa*CtW*CW2*MB2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (7*alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^2) - (7*alfa*CHD*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (21*alfa*CtW*CW2*MB2*MH*MT*MW*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW2^2) - 
 (alfa*CHt*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (72*MW2*Pi^2*SW2^2) - (17*alfa*CHWB*CW*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MB2*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MT2*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CtW*CW2*MB2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW*Pi^2*SW2) + (17*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) + 
 (21*alfa*CtB*CW2*MB2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CtB*CW2*MB2*MH*MT*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2*Pi^2*SW*SW2) - (17*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MB2*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MB2*MH*MT2*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CW2*MB2*MH*Nc*CHl1[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc*CHl3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (7*alfa*CW2*MB2*MH*Nc^2*CHq1[3, 3]*tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (216*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3]*tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) - 
 (11*alfa*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*Nc^2*CHq3[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3]*tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) + 
 (11*alfa*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (17*Sqrt[alfa]*CbH*CW2*MB*MH*MT2*Nc^2*SW*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(432*Sqrt[2]*MW*Pi^(5/2)) - 
 (17*alfa*CHD*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*MB2*MH*MT2*MW2^3*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MT2*MW2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MT2*MW2^2*Nc^2*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) + 
 (37*alfa*CHD*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MT2*MW2*Nc^2*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MT2^2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (32*MH*MZ2^2*Pi^2*SW2^3) - (17*alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) + 
 (71*alfa*CHD*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^3) + (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*MT2*MW2*Nc^2*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^2*SW2^2) + 
 (17*alfa*CHbox*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*MZ2*Pi^2*SW2^2) + (17*alfa*CHD*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^2) + (alfa*CHB*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW2*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(4*MH*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc^2*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MT2^2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW2*MB2*MH*MT2*MW*Nc^2*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MB2*MH*MT2*MZ*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*
   tag[fer3])/(144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MT2*MW*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHt*CW2*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (36*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtH*CW2*MB2*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MT2*MW*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*
   tag[fer3])/(48*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CbH*MB*MH*MT2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MT2^2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (17*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MB2*MH*MT2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (alfa*CW2*MB2*MH*MT2*Nc^2*CHq1[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*MT2*Nc^2*CHq1[3, 3]*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MT2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MB2*MH*MT2*Nc^2*CHq3[3, 3]*
   Log[\[Mu]^2/MT2]*tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (5*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*SW*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(16*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) + (5*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(6912*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (3456*Pi^2*SW2^3) - (alfa*CHD*MB2*MH*MW2^3*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(432*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(32*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(1728*Pi^2*SW2^2) - (5*alfa*CHD*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (alfa*CHb*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CHbox*CW2*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (alfa*CHb*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW2^2) - (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(32*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MB2*MH*MW2^2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MB2*MH*MW*MW2*Nc^2*
   Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CbH*CW2*MB*MH*MW*MW2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CbH*CW2*MB*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*
   tag[fer3])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW2*MB2*MH*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(96*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MB2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MW2*Nc^2*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MZ2*Nc^2*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW*SW2) - (alfa*CW2*MB2*MH*Nc^2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) - (alfa*CW2*MB2*MH*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MB2*MH*MZ2*Nc^2*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) + 
 (((alfa/9 + alfas*CF)*MB2*MH*Nc*(CHbox + (CHWB*CW)/SW - 
      (CbH*MW*SW)/(Sqrt[alfa]*MB*Sqrt[2*Pi]) - (CHD*(1 - CW2/SW2))/4)*
     (17/4 + (3*Log[\[Mu]^2/MH2])/2))/(4*Pi^2) + 
   (MB2*MH*Nc*((Sqrt[alfa]*MH2*Sqrt[Pi/2]*((Sqrt[alfas]*CbG*CF)/
          (2*Sqrt[Pi]) - (Sqrt[alfa]*(CbB*CW - CbW*SW))/(6*Sqrt[Pi])))/
       (MB*MW*SW) + (alfas*CF*CHG + (alfa*(CHB*CW2 - CHWB*CW*SW + CHW*SW2))/
         9)*(19 - Pi^2 + Log[MB2/MH2]^2 + 6*Log[\[Mu]^2/MH2]) + 
      (alfa*(2*(CHB - CHW)*CW*SW + CHWB*(CW2 - SW2))*(1/2 - (2*SW2)/3)*
        (-12 + (4*MZ2)/MH2 - (4*(1 - MZ2/MH2)^2*Pi^2)/3 + 
         Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 2*(1 - MZ2/MH2)^2*
            Log[1 - MZ2/MH2]) - 6*Log[\[Mu]^2/MH2] + 4*(1 - MZ2/MH2)^2*
          PolyLog[2, MZ2/MH2]))/(6*CW*SW)))/(8*Pi^2))*tag[QEDxQCD] + 
 (alfa*CHWB*MB2*MH*MH2*Nc*tag[zetaE])/(32*MW*MZ*Pi^2*SW) + 
 (alfa*CHWB*MB2*MH*MW*Nc*tag[zetaE])/(16*MZ*Pi^2*SW) + 
 (alfa*CHWB*MB2*MW*MW2*Nc*tag[zetaE])/(16*MH*MZ*Pi^2*SW) + 
 (alfa*CHWB*MB2*MZ*MZ2*Nc*tag[zetaE])/(32*MH*MW*Pi^2*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*tag[zetaE])/(48*Sqrt[2]*Pi^(5/2)) - 
 (alfa*CHW*MB2*MH*MH2*Nc*tag[zetaE])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MW2*Nc*tag[zetaE])/(16*MH*Pi^2*SW2) - 
 (alfa*CHB*MB2*MH*MH2*Nc*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MH2*Nc*tag[zetaE])/(32*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MW2^2*Nc*tag[zetaE])/(16*MH*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MW2^2*Nc*tag[zetaE])/(16*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2*Nc*tag[zetaE])/(32*MH*Pi^2*SW2) + 
 (alfa*CHW*MB2*MZ2*Nc*tag[zetaE])/(32*MH*Pi^2*SW2) - 
 (alfa*CHW*MB2*MZ2^2*Nc*tag[zetaE])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHWB*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetaE])/(32*MW*MZ*Pi^2*SW) - 
 (alfa*CHW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetaE])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) - 
 (3*alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(16*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MB2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(16*MH*MZ*Pi^2*SW) + 
 (9*alfa^(3/2)*CWw*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/(8*Pi^(3/2)*SW) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MW*Nc*SW*Log[\[Mu]^2/MW2]*tag[zetaE])/
  (32*Sqrt[2]*Pi^(5/2)) - (3*alfa*CHW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/
  (16*MH*Pi^2*SW2) - (3*alfa*CHB*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) + (3*alfa*CHW*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetaE])/(16*MH*MZ2*Pi^2*SW2) + 
 (3*alfa*CHWB*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaE])/(32*MH*MW*Pi^2*SW) - 
 (3*alfa*CHB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetaE])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHW*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetaE])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHB*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHWB*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetaE])/(8*MH*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MT2^2*MW*Nc^2*tag[fer3]*tag[zetaE])/
  (8*MH*MZ*MZ2*Pi^2*SW*SW2) + (alfa*CtW*CW*MB2*MH*MT*MZ*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetaE])/(12*Sqrt[2]*MW2*Pi^2) + 
 (alfa*CtB*CW*MB2*MH*MT*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (6*Sqrt[2]*MW*Pi^2*SW) + (Sqrt[alfa]*CbH*MB*MH*MW*Nc^2*SW*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetaE])/(54*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CtW*CW*MB2*MH*MT*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetaE])/(12*Sqrt[2]*MZ*Pi^2*SW2) + 
 (alfa*CtW*CW*MB2*MH*MT*MZ*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (12*Sqrt[2]*MW2*Pi^2*SW2) + (alfa*CHB*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MZ2*Pi^2*SW2) - (alfa*CHWB*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MT2^2*MW*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*MB2*MH*((1 + 2*Nc)*C1quqd[3, 3, 3, 3] + CF*C8quqd[3, 3, 3, 3])*
   (MH2*MT*Nc*B0i[bb0, MH2, MT2, MT2] - 4*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2] + 
    2*MT*Nc*A0i[aa0, MT2]*(-1 + tag[zetamb])))/(128*MB*MW2*Pi^2*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MH*MH2*Nc*tag[zetamb])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*tag[zetamb])/(64*Sqrt[2]*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MT2^3*Nc*tag[zetamb])/(256*Sqrt[2]*MW*(MT2 - MW2)^2*
   Pi^(5/2)*SW) - (73*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*Nc*tag[zetamb])/
  (1152*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MW*MW2*Nc*tag[zetamb])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (103*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MW2*Nc*tag[zetamb])/
  (2304*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*tag[zetamb])/(1152*Sqrt[2]*MW*(MT2 - MW2)^2*
   Pi^(5/2)*SW) + (5*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*MW2*Nc*tag[zetamb])/
  (288*Sqrt[2]*(MT2 - MW2)^2*MZ2*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc*tag[zetamb])/
  (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CbH*MB*MH*MW2^4*Nc*tag[zetamb])/(288*Sqrt[2]*MW*(MT2 - MW2)^2*
   MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*tag[zetamb])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*tag[zetamb])/
  (64*Sqrt[2]*CW2*MH*Pi^(5/2)*SW) - 
 (11*Sqrt[alfa]*CbH*MB*MH*MT2^2*MZ2*Nc*tag[zetamb])/
  (2304*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MZ2*Nc*tag[zetamb])/
  (1152*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (11*Sqrt[alfa]*CbH*MB*MH*MW*MW2*MZ2*Nc*tag[zetamb])/
  (2304*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MZ2^2*Nc*tag[zetamb])/(64*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CbB*MB*MH*MT2^2*MZ*Nc*tag[zetamb])/(24*Sqrt[2]*(MT2 - MW2)^2*Pi^2*
   SW) + (alfa*CbB*MB*MH*MT2*MW2*MZ*Nc*tag[zetamb])/
  (12*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MW2^2*MZ*Nc*tag[zetamb])/(24*Sqrt[2]*(MT2 - MW2)^2*Pi^2*
   SW) - (alfa*CbB*MB*MH*MT2*MZ*MZ2*Nc*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) + 
 (alfa*CbB*MB*MH*MT2^2*MZ*MZ2*Nc*tag[zetamb])/(96*Sqrt[2]*(MT2 - MW2)^2*MW2*
   Pi^2*SW) + (alfa*CbB*MB*MH*MW2*MZ*MZ2*Nc*tag[zetamb])/
  (96*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) + 
 (5*alfa*CHbox*MB2*MH*MH2*MT2*Nc*tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MH2*MT2*Nc*tag[zetamb])/(128*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (23*alfa*CHD*MB2*MH*MT2^2*Nc*tag[zetamb])/(768*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MH2*Nc*tag[zetamb])/(256*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MH2*MT2^2*Nc*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MH2*MT2^2*Nc*tag[zetamb])/(256*(MT2 - MW2)^2*MW2*Pi^2*
   SW2^2) + (5*alfa*CHD*MB2*MH*MT2^3*Nc*tag[zetamb])/
  (512*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) + (alfa*CHD*MB2*MW2*Nc*tag[zetamb])/
  (64*MH*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2*Nc*tag[zetamb])/
  (64*CW2*MH*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*MH2*MW2*Nc*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2^2) + (5*alfa*CHD*MB2*MH*MH2*MW2*Nc*tag[zetamb])/
  (256*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (29*alfa*CHD*MB2*MH*MT2*MW2*Nc*tag[zetamb])/(1536*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (3*alfa*CHbox*MB2*MT2^2*MW2*Nc*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2^2*MW2*Nc*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MW2^2*Nc*tag[zetamb])/
  (768*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2*MW2^2*Nc*tag[zetamb])/(8*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (alfa*CHD*MB2*MT2*MW2^2*Nc*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - (3*alfa*CHbox*MB2*MW2^3*Nc*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MW2^3*Nc*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MT2^2*MW2^2*Nc*tag[zetamb])/
  (288*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MT2*MW2^3*Nc*tag[zetamb])/(144*(MT2 - MW2)^2*MZ2^2*Pi^2*
   SW2^2) - (5*alfa*CHD*MB2*MH*MW2^4*Nc*tag[zetamb])/
  (288*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MH2*Nc*tag[zetamb])/(128*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MH2*MT2^2*Nc*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MT2^2*Nc*tag[zetamb])/(32*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) - (15*alfa*CHD*MB2*MH*MT2^3*Nc*tag[zetamb])/
  (512*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MW2*Nc*tag[zetamb])/
  (64*MZ2*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*MH2*MT2*MW2*Nc*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*MT2*MW2*Nc*tag[zetamb])/(16*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) + (67*alfa*CHD*MB2*MH*MT2^2*MW2*Nc*tag[zetamb])/
  (768*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2^2*Nc*tag[zetamb])/
  (32*MH*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*MB2*MH*MH2*MW2^2*Nc*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MW2^2*Nc*tag[zetamb])/(32*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) - (79*alfa*CHD*MB2*MH*MT2*MW2^2*Nc*tag[zetamb])/
  (1536*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2^2*MW2^2*Nc*tag[zetamb])/(16*MH*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) - (alfa*CHD*MB2*MT2^2*MW2^2*Nc*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MW2^3*Nc*tag[zetamb])/(768*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) - (3*alfa*CHbox*MB2*MT2*MW2^3*Nc*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2*MW2^3*Nc*tag[zetamb])/(16*MH*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2^2) + (3*alfa*CHbox*MB2*MW2^4*Nc*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MB2*MW2^4*Nc*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MZ2*Nc*tag[zetamb])/
  (128*CW2*MH*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MT2*MZ2*Nc*tag[zetamb])/
  (576*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2^2*MZ2*Nc*tag[zetamb])/(32*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (alfa*CHD*MB2*MT2^2*MZ2*Nc*tag[zetamb])/
  (128*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + (alfa*CHD*MB2*MH*MZ2*Nc*tag[zetamb])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MH*MT2^2*MZ2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2*MZ2*Nc*tag[zetamb])/(1152*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2*MW2*MZ2*Nc*tag[zetamb])/(16*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) + (alfa*CHD*MB2*MT2*MW2*MZ2*Nc*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MW2^2*MZ2*Nc*tag[zetamb])/(32*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (alfa*CHD*MB2*MW2^2*MZ2*Nc*tag[zetamb])/
  (128*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2*MZ2^2*Nc*tag[zetamb])/(16*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (3*alfa*CHbox*MB2*MT2^2*MZ2^2*Nc*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MW2*MZ2^2*Nc*tag[zetamb])/(32*MH*(MT2 - MW2)^2*Pi^2*
   SW2^2) - (alfa*CHbox*MB2*MH*Nc*tag[zetamb])/(32*Pi^2*SW2) - 
 (5*alfa*CHb*MB2*MH*MT2^2*Nc*tag[zetamb])/(192*(MT2 - MW2)^2*Pi^2*SW2) + 
 (73*alfa*CHbox*MB2*MH*MT2^2*Nc*tag[zetamb])/(576*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CHtb*MB*MH*MT*MT2^2*Nc*tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CtW*MB2*MH*MT*MT2^2*Nc*tag[zetamb])/(64*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*
   SW2) - (alfa*CbW*MB*MH*MT2^3*Nc*tag[zetamb])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CtW*MB2*MH*MT*MT2*MW*Nc*tag[zetamb])/(16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*
   SW2) + (alfa*CbW*MB*MH*MT2^2*MW*Nc*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MH*MH2*Nc*tag[zetamb])/(64*MW2*Pi^2*SW2) - 
 (5*alfa*CHbox*MB2*MH*MT2^3*Nc*tag[zetamb])/(128*(MT2 - MW2)^2*MW2*Pi^2*
   SW2) + (alfa*CHtb*MB*MH*MT*MT2^3*Nc*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW2) - (alfa*CHbox*MB2*MW2*Nc*tag[zetamb])/
  (16*MH*Pi^2*SW2) - (alfa*CHW*MB2*MW2*Nc*tag[zetamb])/(16*MH*Pi^2*SW2) + 
 (5*alfa*CHb*MB2*MH*MT2*MW2*Nc*tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW2) - 
 (103*alfa*CHbox*MB2*MH*MT2*MW2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*Pi^2*SW2) + 
 (3*alfa*CHtb*MB*MH*MT*MT2*MW2*Nc*tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*MW2*Nc*tag[zetamb])/(8*MH*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*CtW*MB2*MH*MT*MW*MW2*Nc*tag[zetamb])/(64*Sqrt[2]*(MT2 - MW2)^2*Pi^2*
   SW2) + (7*alfa*CbW*MB*MH*MT2*MW*MW2*Nc*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*CHb*MB2*MH*MW2^2*Nc*tag[zetamb])/(192*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MW2^2*Nc*tag[zetamb])/(576*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHtb*MB*MH*MT*MW2^2*Nc*tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2*MW2^2*Nc*tag[zetamb])/(4*MH*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MW2^3*Nc*tag[zetamb])/(8*MH*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*CbW*MB*MH*MW2^3*Nc*tag[zetamb])/(48*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*
   SW2) - (5*alfa*CHbox*MB2*MH*MT2^2*MW2*Nc*tag[zetamb])/
  (144*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (5*alfa*CHbox*MB2*MH*MT2*MW2^2*Nc*tag[zetamb])/
  (72*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MB2*MH*MW2^3*Nc*tag[zetamb])/(144*(MT2 - MW2)^2*MZ2*Pi^2*
   SW2) + (alfa*CHB*MB2*MZ2*Nc*tag[zetamb])/(32*MH*Pi^2*SW2) - 
 (alfa*CHW*MB2*MZ2*Nc*tag[zetamb])/(32*MH*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MZ2*Nc*tag[zetamb])/(32*CW2*MH*Pi^2*SW2) - 
 (alfa*CHb*MB2*MH*MT2*MZ2*Nc*tag[zetamb])/(48*(MT2 - MW2)^2*Pi^2*SW2) - 
 (11*alfa*CHbox*MB2*MH*MT2*MZ2*Nc*tag[zetamb])/(576*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MT2^2*MZ2*Nc*tag[zetamb])/(96*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*
   SW2) - (alfa*CbW*MB*MH*MT2*MW*MZ2*Nc*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2*Nc*tag[zetamb])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHb*MB2*MH*MT2^2*MZ2*Nc*tag[zetamb])/(96*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (11*alfa*CHbox*MB2*MH*MT2^2*MZ2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*CHb*MB2*MH*MW2*MZ2*Nc*tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW2) + 
 (11*alfa*CHbox*MB2*MH*MW2*MZ2*Nc*tag[zetamb])/(1152*(MT2 - MW2)^2*Pi^2*
   SW2) + (alfa*CbW*MB*MH*MW*MW2*MZ2*Nc*tag[zetamb])/
  (96*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MT2*MZ2^2*Nc*tag[zetamb])/(8*MH*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHB*MB2*MZ2^2*Nc*tag[zetamb])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*MZ2^2*Nc*tag[zetamb])/(16*MH*(MT2 - MW2)^2*MW2*Pi^2*
   SW2) + (alfa*CHbox*MB2*MW2*MZ2^2*Nc*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2) - (alfa*CHWB*CW*MB2*MH*Nc*tag[zetamb])/
  (32*Pi^2*SW*SW2) + (73*alfa*CHWB*CW*MB2*MH*MT2^2*Nc*tag[zetamb])/
  (576*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MH*MH2*Nc*tag[zetamb])/(64*MW2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MT2^3*Nc*tag[zetamb])/(128*(MT2 - MW2)^2*MW2*Pi^2*SW*
   SW2) - (alfa*CHWB*CW*MB2*MW2*Nc*tag[zetamb])/(16*MH*Pi^2*SW*SW2) - 
 (103*alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*tag[zetamb])/(576*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MH2*Nc*tag[zetamb])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW*Nc*tag[zetamb])/(32*MZ*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*MB2*MH*MT2^3*Nc*tag[zetamb])/(128*MW*(MT2 - MW2)^2*MZ*Pi^2*SW*
   SW2) + (alfa*CHWB*MB2*MH*MT2^2*MW*Nc*tag[zetamb])/
  (12*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MW*MW2*Nc*tag[zetamb])/
  (16*MH*MZ*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MH*MT2*MW*MW2*Nc*tag[zetamb])/
  (384*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW2^3*Nc*tag[zetamb])/(24*MW*(MT2 - MW2)^2*MZ*Pi^2*SW*
   SW2) - (alfa*CHWB*MB2*MH*MZ*Nc*tag[zetamb])/(64*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MW*MZ*Nc*tag[zetamb])/(32*MH*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MH*MT2^2*MZ*Nc*tag[zetamb])/(384*MW*(MT2 - MW2)^2*Pi^2*SW*
   SW2) - (7*alfa*CHWB*MB2*MH*MT2*MW*MZ*Nc*tag[zetamb])/
  (192*(MT2 - MW2)^2*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MB2*MH*MW*MW2*MZ*Nc*tag[zetamb])/(384*(MT2 - MW2)^2*Pi^2*SW*
   SW2) - (5*alfa*CHWB*CW*MB2*MH*MT2^2*MW2*Nc*tag[zetamb])/
  (144*(MT2 - MW2)^2*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc*tag[zetamb])/
  (72*(MT2 - MW2)^2*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MB2*MH*MW2^3*Nc*tag[zetamb])/(144*(MT2 - MW2)^2*MZ2*Pi^2*SW*
   SW2) - (alfa*CHWB*MB2*MZ2*Nc*tag[zetamb])/(32*CW*MH*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MB2*MH*MT2*MZ2*Nc*tag[zetamb])/
  (576*(MT2 - MW2)^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MB2*MH*MZ2*Nc*tag[zetamb])/
  (64*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MB2*MH*MT2^2*MZ2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*MW2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MB2*MH*MW2*MZ2*Nc*tag[zetamb])/
  (1152*(MT2 - MW2)^2*Pi^2*SW*SW2) - (alfa*CHWB*MB2*MZ*MZ2*Nc*tag[zetamb])/
  (16*MH*MW*Pi^2*SW*SW2) + (3*CH*MB2*Nc*A0i[aa0, MH2]*tag[zetamb])/
  (64*MH*Pi^3) - (5*alfa*MB2*MH*MT2^2*Nc*CHq1[3, 3]*tag[zetamb])/
  (192*(MT2 - MW2)^2*Pi^2*SW2) + (5*alfa*MB2*MH*MT2*MW2*Nc*CHq1[3, 3]*
   tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*MB2*MH*MW2^2*Nc*CHq1[3, 3]*tag[zetamb])/
  (192*(MT2 - MW2)^2*Pi^2*SW2) - (alfa*MB2*MH*MT2*MZ2*Nc*CHq1[3, 3]*
   tag[zetamb])/(192*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2^2*MZ2*Nc*CHq1[3, 3]*tag[zetamb])/
  (384*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MW2*MZ2*Nc*CHq1[3, 3]*tag[zetamb])/
  (384*(MT2 - MW2)^2*Pi^2*SW2) + (5*alfa*MB2*MH*MT2^2*Nc*CHq3[3, 3]*
   tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*MB2*MH*MT2^3*Nc*CHq3[3, 3]*tag[zetamb])/
  (128*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (23*alfa*MB2*MH*MT2*MW2*Nc*CHq3[3, 3]*tag[zetamb])/
  (384*(MT2 - MW2)^2*Pi^2*SW2) - (7*alfa*MB2*MH*MW2^2*Nc*CHq3[3, 3]*
   tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2*MZ2*Nc*CHq3[3, 3]*tag[zetamb])/
  (192*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*MB2*MH*MT2^2*MZ2*Nc*CHq3[3, 3]*
   tag[zetamb])/(384*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MW2*MZ2*Nc*CHq3[3, 3]*tag[zetamb])/
  (384*(MT2 - MW2)^2*Pi^2*SW2) + 
 (3*Sqrt[alfa]*CbH*MB*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (5*alfa*CHbox*MB2*MH*MH2*MT2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MB2*MH*MH2*MT2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (256*MW2*Pi^2*SW2^2) - (5*alfa*CHbox*MB2*MH*MH2*MT2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[zetamb])/(64*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MH2*MT2^2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (256*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MB2*MH*MH2*MW2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (256*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (128*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*MB2*MH*MH2*MT2^2*Nc*Log[\[Mu]^2/MH2]*
   tag[zetamb])/(64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MT2^2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MB2*MH*MH2*MT2*MW2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MH2*MT2*MW2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MB2*MH*MH2*MW2^2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MH2*MW2^2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (64*MW2*Pi^2*SW2) - (3*alfa*CHWB*CW*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*
   tag[zetamb])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MH2*Nc*Log[\[Mu]^2/MH2]*tag[zetamb])/
  (64*MW*MZ*Pi^2*SW*SW2) + (3*Sqrt[alfa]*CbH*MB*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*
   tag[zetamb])/(128*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (3*alfa*CHD*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (256*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (9*alfa*CHD*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (256*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - 
 (5*alfa*CHtb*MB*MH*MT*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MH*MT*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (32*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CbW*MB*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (16*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) + 
 (3*alfa*CtW*MB2*MH*MT*MT2*MW*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) + 
 (3*alfa*CbW*MB*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*CHtb*MB*MH*MT*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*CHtb*MB*MH*MT*MT2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) + (3*alfa*CHWB*CW*MB2*MH*MT2^2*Nc*
   Log[\[Mu]^2/MT2]*tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MT2^3*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (64*MW*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) + 
 (3*alfa*MB2*MH*MT2^2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MT2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - (3*alfa*MB2*MH*MT2^3*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MT2]*tag[zetamb])/(64*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CbH*MB*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*Nc*
   Log[\[Mu]^2/MW2]*tag[zetamb])/(64*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (7*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MW2*Nc*
   Log[\[Mu]^2/MW2]*tag[zetamb])/(128*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(128*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(64*MH*Pi^2*SW2^2) + 
 (7*alfa*CHD*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (256*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*MH*MZ2*Pi^2*SW2^2) - (17*alfa*CHD*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(256*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MW2^4*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2^4*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(32*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - (3*alfa*CHbox*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(16*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(16*MH*Pi^2*SW2) - 
 (7*alfa*CHbox*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2) + (3*alfa*CHtb*MB*MH*MT*MT2*MW2*Nc*
   Log[\[Mu]^2/MW2]*tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CtW*MB2*MH*MT*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) + 
 (3*alfa*CbW*MB*MH*MT2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CHtb*MB*MH*MT*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2) - (3*alfa*CbW*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(16*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MB2*MH*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(32*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MB2*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/(32*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (16*MH*MZ*Pi^2*SW*SW2) - (7*alfa*CHWB*MB2*MH*MT2*MW*MW2*Nc*Log[\[Mu]^2/MW2]*
   tag[zetamb])/(64*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (32*MW*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - 
 (3*alfa*MB2*MH*MT2*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MW2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2) - (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*Nc*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(96*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (96*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MT2^2*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*Sqrt[2]*(MT2 - MW2)^2*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MW2^4*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CbH*MB*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*Sqrt[2]*CW2*MH*Pi^(5/2)*SW) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (384*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (7*Sqrt[alfa]*CbH*MB*MH*MT2*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (192*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) - 
 (7*Sqrt[alfa]*CbH*MB*MH*MW*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (384*Sqrt[2]*(MT2 - MW2)^2*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CbH*MB*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CbB*MB*MH*MT2^2*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (8*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) + 
 (alfa*CbB*MB*MH*MT2*MW2*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (4*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MW2^2*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (8*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) - 
 (alfa*CbB*MB*MH*MT2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) + 
 (alfa*CbB*MB*MH*MT2^2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*Sqrt[2]*(MT2 - MW2)^2*MW2*Pi^2*SW) + 
 (alfa*CbB*MB*MH*MW2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW) - 
 (alfa*CHD*MB2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(128*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*CW2*MH*Pi^2*SW2^2) - (3*alfa*CHD*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(64*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2^2*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MW2^4*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*(MT2 - MW2)^2*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*CW2*MH*Pi^2*SW2^2) + (11*alfa*CHD*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(384*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(256*MW2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (768*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MB2*MH*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (768*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MB2*MT2*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MW2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MB2*MW2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (128*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MB2*MT2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MT2^2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MB2*MW2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHb*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(48*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CbW*MB*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (8*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHb*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MT2*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (4*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHb*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*CHbox*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(48*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CbW*MB*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (8*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (12*(MT2 - MW2)^2*MZ2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2*Pi^2*SW2) + 
 (3*alfa*CHB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHbox*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*CW2*MH*Pi^2*SW2) + (alfa*CHb*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2) - 
 (7*alfa*CHbox*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (96*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*CbW*MB*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(32*Sqrt[2]*MW*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CbW*MB*MH*MT2*MW*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*CHbox*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHb*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (7*alfa*CHbox*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (192*(MT2 - MW2)^2*MW2*Pi^2*SW2) - 
 (alfa*CHb*MB2*MH*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW2) + (7*alfa*CHbox*MB2*MH*MW2*MZ2*Nc*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(192*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CbW*MB*MH*MW*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*Sqrt[2]*(MT2 - MW2)^2*Pi^2*SW2) - 
 (3*alfa*CHB*MB2*MZ2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MB2*MH*MT2^2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(48*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (48*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MT2^2*MW*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MH*MT2*MW*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MW*(MT2 - MW2)^2*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MB2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/(64*MW*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*MB2*MH*MT2^2*MZ*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(64*MW*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MH*MT2*MW*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MB2*MH*MW*MW2*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MT2^2*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MB2*MH*MT2*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (12*(MT2 - MW2)^2*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (24*(MT2 - MW2)^2*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*CW*MH*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MB2*MH*MT2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(96*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MB2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (64*MW2*Pi^2*SW*SW2) + (7*alfa*CHWB*CW*MB2*MH*MT2^2*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(192*(MT2 - MW2)^2*MW2*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*CW*MB2*MH*MW2*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (192*(MT2 - MW2)^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MB2*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*MH*MW*Pi^2*SW*SW2) - (alfa*MB2*MH*MT2^2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*
   tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*MW2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) - (alfa*MB2*MH*MW2^2*Nc*CHq1[3, 3]*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2*MZ2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*MB2*MH*MT2^2*MZ2*Nc*CHq1[3, 3]*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MW2*MZ2*Nc*CHq1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - (alfa*MB2*MH*MT2^2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*MB2*MH*MT2*MW2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) - (alfa*MB2*MH*MW2^2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*(MT2 - MW2)^2*Pi^2*SW2) - 
 (alfa*MB2*MH*MT2*MZ2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (16*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*MB2*MH*MT2^2*MZ2*Nc*CHq3[3, 3]*
   Log[\[Mu]^2/MZ2]*tag[zetamb])/(32*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*MB2*MH*MW2*MZ2*Nc*CHq3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamb])/
  (32*(MT2 - MW2)^2*Pi^2*SW2) - (Sqrt[alfa]*CtH*MB2*MT*MT2*Nc^2*tag[fer3]*
   tag[zetamb])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MB2*MT2^3*Nc^2*tag[fer3]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(32*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^4*Nc^2*tag[fer3]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*MW2*Nc^2*tag[fer3]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^4*Nc^2*tag[fer3]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^3*MW2*Nc^2*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*MW2^2*Nc^2*tag[fer3]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MT2^3*Nc^2*tag[fer3]*tag[zetamb])/
  (4*MH*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^4*Nc^2*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*MW2*Nc^2*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(8*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MB2*MT2^2*Nc^2*tag[fer3]*tag[zetamb])/(8*MH*MW*MZ*Pi^2*SW*SW2) - 
 (Sqrt[alfa]*CtH*MB2*MT*MT2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CbH*MB*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (alfa*CHD*MB2*MT2^3*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetamb])/(16*MH*(MT2 - MW2)^2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (32*MH*MW2*Pi^2*SW2^2) - (alfa*CHD*MB2*MT2^4*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetamb])/(32*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (32*MH*(MT2 - MW2)^2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (16*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MB2*MT2^4*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetamb])/(16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MB2*MT2^3*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MB2*MT2^2*MW2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (16*MH*(MT2 - MW2)^2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MB2*MT2^3*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (4*MH*(MT2 - MW2)^2*Pi^2*SW2) + (alfa*CHbox*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetamb])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^4*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MB2*MT2^2*MW2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (8*MH*(MT2 - MW2)^2*Pi^2*SW2) + 
 (alfa*CHWB*CW*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*tag[fer3]*tag[zetamb])/
  (8*MH*MW2*Pi^2*SW*SW2) + (alfa*CHWB*MB2*MT2^2*Nc^2*Log[\[Mu]^2/MT2]*
   tag[fer3]*tag[zetamb])/(8*MH*MW*MZ*Pi^2*SW*SW2)


==> Electronic_Results/Results/C/GamC_4,0_.m <==
(alfa*MC2*MH*Nc)/(8*MW2*SW2)


==> Electronic_Results/Results/C/GamC_4,1_.m <==
(127*alfa^2*MC2*MH*Nc)/(1152*MW2*Pi*SW2^2) - 
 (5*alfa^2*MC2*MH*Nc)/(72*MZ2*Pi*SW2^2) - (49*alfa^2*MC2*MH*MZ2*Nc)/
  (2304*MW2^2*Pi*SW2^2) + (3*alfa^2*MC2*MH*Nc*A0i[aa0, MW2])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MC2*Nc*A0i[aa0, MW2])/(8*MH*MW2*Pi*SW2^2) + 
 (17*alfa^2*MC2*MH*Nc*A0i[aa0, MZ2])/(288*MW2^2*Pi*SW2^2) + 
 (5*alfa^2*MC2*Nc*A0i[aa0, MZ2])/(18*MH*MW2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MZ2])/(9*MZ2^2*Pi*SW2^2) - 
 (2*alfa^2*MC2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MC2*MH*Nc*A0i[aa0, MZ2])/(36*MW2*MZ2*Pi*SW2^2) - 
 (17*alfa^2*MC2*MZ2*Nc*A0i[aa0, MZ2])/(144*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (2*alfa^2*MC2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(9*MH*Pi*SW2^2) - 
 (5*alfa^2*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH*MW2*Pi*SW2^2) + 
 (17*alfa^2*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(144*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*Nc*B0i[dbb0, 0, 0, MZ2])/(18*Pi*SW2^2) - 
 (5*alfa^2*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(72*MW2*Pi*SW2^2) + 
 (17*alfa^2*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2])/(576*MW2^2*Pi*SW2^2) - 
 (9*alfa^2*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/(256*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MC2*MH*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*Pi*SW2^2) - 
 (alfa^2*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(128*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*MW2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(256*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MC2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Pi*SW2^2) - 
 (alfa^2*MC2*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (5*alfa^2*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MW2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MZ2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*MW2^2*Pi*SW2^2) + (2*alfa^2*MC2*MH*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*Pi*SW2^2) - (2*alfa^2*MC2*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MH*Pi*SW2^2) - (5*alfa^2*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (18*MW2*Pi*SW2^2) + (25*alfa^2*MC2*MH*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(288*MW2^2*Pi*SW2^2) + 
 (5*alfa^2*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (18*MH*MW2*Pi*SW2^2) - (17*alfa^2*MC2*MZ2^3*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(144*MH*MW2^2*Pi*SW2^2) + 
 (5*alfa^2*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(144*MW2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(36*MZ2*Pi*SW2^2) - 
 (17*alfa^2*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(1152*MW2^2*Pi*SW2^2) - 
 (alfa^2*MC2*Nc*tag[delmw])/(16*MH*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2*Nc*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (25*alfa^2*MC2*MH*Nc*tag[delmw])/(288*MW2*Pi*SW2^3) - 
 (7*alfa^2*MC2*MH*Nc*tag[delmw])/(36*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2*Nc*tag[delmw])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MW2*Nc*tag[delmw])/(8*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MZ2*Nc*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MZ2*Nc*tag[delmw])/(16*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(32*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (5*alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (3*alfa^2*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) - 
 (3*alfa^2*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(16*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(16*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (3*alfa^2*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2^2*Pi*SW2^3) - 
 (5*alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (3*alfa^2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (3*alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (alfa^2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*alfa^2*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*MZ2^2*Pi*SW2^3) - (11*alfa^2*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + (alfa^2*MC2*MH*Nc*tag[delmz])/
  (576*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*MW2^2*Nc*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) - (alfa^2*MC2*MH*MW2*Nc*tag[delmz])/
  (24*MZ2^2*Pi*SW2^3) + (5*alfa^2*MC2*MH*Nc*tag[delmz])/(288*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2*Nc*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MW2*Nc*tag[delmz])/(16*MH*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MZ2*Nc*tag[delmz])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (3*alfa^2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(64*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (17*alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(48*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer2])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(32*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MC2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2^2*Pi*SW2^2) + (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) - (alfa^2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi*SW2^3) + (alfa^2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*tag[delmz]*tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/(2592*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi*SW2^3) - 
 (11*alfa^2*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/(1296*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) - (5*alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (17*alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*MZ2*Pi*SW2^3) - (alfa^2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi*SW2^3) - (5*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (alfa^2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi*SW2^3) + (alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(432*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi*SW2^3) - (alfa^2*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) - (alfa^2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi*SW2^3) - (7*alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) + 
 (alfa*((4*alfa)/9 + alfas*CF)*MC2*MH*Nc*(17/4 + (3*Log[\[Mu]^2/MH2])/2)*
   tag[QEDxQCD])/(8*MW2*Pi*SW2) + (alfa^2*MC2*MH*Nc*tag[zetaE])/
  (48*MW2*Pi*SW2) - (alfa^2*MC2*MH*Nc*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(24*MW2^2*Pi*SW2) + 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(4*MW2*MZ2*Pi*SW2) - 
 (17*alfa^2*MC2*MH*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(96*MW2*Pi*SW2) - 
 (alfa^2*MC2*MH*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (5*alfa^2*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(108*MW2^2*Pi*SW2) + 
 (2*alfa^2*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(27*MW2*MZ2*Pi*SW2) + 
 (5*alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) - (2*alfa^2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MW2*MZ2*Pi*SW2) - 
 (5*alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) + (alfa^2*MC2*MH*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*MW2*Pi*SW2) + 
 (2*alfa^2*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MW2*MZ2*Pi*SW2) + (alfa^2*MC2*Nc*tag[zetamc])/(16*MH*Pi*SW2^2) - 
 (7*alfa^2*MC2*MH*Nc*tag[zetamc])/(1152*MW2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*Nc*tag[zetamc])/(72*MZ2*Pi*SW2^2) - 
 (53*alfa^2*MC2*MH*MZ2*Nc*tag[zetamc])/(2304*MW2^2*Pi*SW2^2) + 
 (alfa^2*MC2*MZ2^2*Nc*tag[zetamc])/(32*MH*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MC2*Nc*A0i[aa0, MW2]*tag[zetamc])/(32*MH*MW2*Pi*SW2^2) - 
 (7*alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(1152*MW2^2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(18*MZ2^2*Pi*SW2^2) + 
 (5*alfa^2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(72*MW2*MZ2*Pi*SW2^2) - 
 (3*alfa^2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(64*MH*MW2^2*Pi*SW2^2) + 
 (5*alfa^2*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(144*MW2*Pi*SW2^2) - 
 (alfa^2*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(36*MZ2*Pi*SW2^2) - 
 (17*alfa^2*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (1152*MW2^2*Pi*SW2^2) + (alfa^2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamc])/(16*MH*MW2^2*Pi*SW2^2)


==> Electronic_Results/Results/C/GamC_6,0_.m <==
(CHbox*MC2*MH*Nc)/(4*Pi) - (CHD*MC2*MH*Nc)/(16*Pi) + 
 (CHWB*CW*MC2*MH*Nc)/(4*Pi*SW) - (CcH*MC*MH*MW*Nc*SW)/
  (4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + (CHD*CW2*MC2*MH*Nc)/(16*Pi*SW2)


==> Electronic_Results/Results/C/GamC_6,1_.m <==
(-5*alfa*CHB*MC2*MH*Nc)/(24*Pi^2) + (25*alfa*CHbox*MC2*MH*Nc)/(1152*Pi^2) - 
 (29*alfa*CHD*MC2*MH*Nc)/(9216*CW2*Pi^2) + (alfa*CHB*MC2*MH*MW2*Nc)/
  (6*MZ2*Pi^2) + (29*alfa*CHD*MC2*MH*MW2*Nc)/(4608*CW2*MZ2*Pi^2) + 
 (17*alfa*CHB*MC2*MH*MZ2*Nc)/(192*MW2*Pi^2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc)/(72*MW2*Pi^2) - (121*Sqrt[alfa]*CcH*MC*MH*MW*Nc)/
  (576*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc)/
  (256*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*MC*MW*MW2*Nc)/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (17*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc)/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (95*Sqrt[alfa]*CcH*MC*MH*MZ2*Nc)/
  (2304*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*MC*MZ2^2*Nc)/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (25*alfa*CHWB*CW*MC2*MH*Nc)/
  (1152*Pi^2*SW) + (alfa*CcB*MC*MH*MZ*Nc)/(2*Sqrt[2]*Pi^2*SW) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc)/(72*MW2*Pi^2*SW) - 
 (5*alfa*CcB*MC*MH*MZ*MZ2*Nc)/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (25*Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW)/(1152*Sqrt[2]*Pi^(5/2)) + 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*SW)/(72*Sqrt[2]*MW*Pi^(5/2)) + 
 (29*alfa*CHWB*CW*MC2*MH*Nc*SW)/(2304*CW2*Pi^2) + 
 (19*alfa*CHB*MC2*MH*Nc)/(144*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*Nc)/
  (12*Pi^2*SW2^2) - (145*alfa*CHD*MC2*MH*Nc)/(1536*Pi^2*SW2^2) + 
 (5*alfa*CHW*MC2*MH*Nc)/(32*Pi^2*SW2^2) + (3*alfa*CHD*CW2*MC2*MH*Nc)/
  (1024*Pi^2*SW2^2) - (alfa*CHB*MC2*MH*MW2^3*Nc)/(9*MZ2^3*Pi^2*SW2^2) + 
 (13*alfa*CHB*MC2*MH*MW2^2*Nc)/(36*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc)/(18*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MC2*MH*MW2^2*Nc)/(288*MZ2^2*Pi^2*SW2^2) - 
 (37*alfa*CHB*MC2*MH*MW2*Nc)/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc)/(8*MZ2*Pi^2*SW2^2) + 
 (119*alfa*CHD*MC2*MH*MW2*Nc)/(768*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHW*MC2*MH*MW2*Nc)/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*CW2*MC2*MH*MW2*Nc)/(512*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*MC2*MH*MZ2*Nc)/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc)/(72*MW2*Pi^2*SW2^2) + 
 (193*alfa*CHD*MC2*MH*MZ2*Nc)/(9216*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*MC2*MH*Nc)/(16*Pi^2*SW2) + (9*alfa*CHbox*MC2*MH*Nc)/
  (64*Pi^2*SW2) + (alfa*CHc*MC2*MH*Nc)/(32*Pi^2*SW2) - 
 (19*alfa*CHD*MC2*MH*Nc)/(1536*Pi^2*SW2) - (91*alfa*CHW*MC2*MH*Nc)/
  (576*Pi^2*SW2) - (3*alfa*CHbox*CW2*MC2*MH*Nc)/(256*Pi^2*SW2) - 
 (7*alfa*CcW*MC*MH*MW*Nc)/(8*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MW2*Nc)/(8*MH*Pi^2*SW2) + (alfa*CHD*MC2*MW2*Nc)/
  (32*MH*Pi^2*SW2) + (alfa*CHW*MC2*MH*MW2^2*Nc)/(18*MZ2^2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc)/(16*MZ2*Pi^2*SW2) + 
 (25*alfa*CHD*MC2*MH*MW2*Nc)/(2304*MZ2*Pi^2*SW2) - 
 (5*alfa*CHW*MC2*MH*MW2*Nc)/(72*MZ2*Pi^2*SW2) + 
 (5*alfa*CcW*MC*MH*MZ2*Nc)/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHB*MC2*MH*MZ2*Nc)/(16*MW2*Pi^2*SW2) - (7*alfa*CHbox*MC2*MH*MZ2*Nc)/
  (256*MW2*Pi^2*SW2) + (alfa*CHc*MC2*MH*MZ2*Nc)/(16*MW2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MZ2*Nc)/(288*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MZ2^2*Nc)/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MZ2^2*Nc)/(64*MH*MW2*Pi^2*SW2) + 
 (9*alfa*CHWB*CW*MC2*MH*Nc)/(64*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*CW2*MC2*MH*Nc)/(256*Pi^2*SW*SW2) - 
 (41*alfa*CHWB*MC2*MH*MW*Nc)/(576*MZ*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MC2*MH*MZ*Nc)/(192*MW*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*CW2*MC2*MH*MZ*Nc)/(192*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MW2^3*Nc)/(18*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc)/(16*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MC2*MH*MW*MW2*Nc)/(72*MZ*MZ2*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*CW*MC2*MH*MZ2*Nc)/(256*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc)/(384*MW*MW2*Pi^2*SW*SW2) + 
 (29*alfa*CHbox*MC2*MH*Nc*SW2)/(2304*CW2*Pi^2) - 
 (29*Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*SW2)/(2304*Sqrt[2]*CW2*Pi^(5/2)) - 
 (3*Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MH2])/(64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2])/(128*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2])/(128*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MW2])/(32*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*Nc*A0i[aa0, MW2])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*Nc*A0i[aa0, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MW2])/(16*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MW2*Nc*A0i[aa0, MW2])/(4*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*Nc*A0i[aa0, MW2])/(16*MH*Pi^2*SW2) - 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MW2])/(64*MH*Pi^2*SW2) + 
 (5*alfa*CcW*MC*MH*Nc*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (7*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MC2*Nc*A0i[aa0, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2])/(16*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*Nc*A0i[aa0, MW2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHB*MC2*Nc*A0i[aa0, MZ2])/(9*MH*Pi^2) + 
 (alfa*CHB*MC2*MH*Nc*A0i[aa0, MZ2])/(18*MW2*Pi^2) + 
 (2*alfa*CHB*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(9*MZ2^2*Pi^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(2304*CW2*MZ2^2*Pi^2) - 
 (5*alfa*CHB*MC2*MH*Nc*A0i[aa0, MZ2])/(18*MZ2*Pi^2) - 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2])/(192*MZ2*Pi^2) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2])/(4608*CW2*MZ2*Pi^2) - 
 (4*alfa*CHB*MC2*MW2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi^2) - 
 (17*alfa*CHB*MC2*MZ2*Nc*A0i[aa0, MZ2])/(72*MH*MW2*Pi^2) - 
 (13*Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MZ2])/(18*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*A0i[aa0, MZ2])/
  (24*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) + 
 (13*Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MZ2])/(48*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*A0i[aa0, MZ2])/
  (128*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (Sqrt[2]*Sqrt[alfa]*CcH*MC*MW*MW2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi^(5/2)*SW) - 
 (13*Sqrt[alfa]*CcH*MC*MZ2*Nc*A0i[aa0, MZ2])/(576*Sqrt[2]*MH*MW*Pi^(5/2)*
   SW) - (5*alfa*CcB*MC*MH*Nc*A0i[aa0, MZ2])/(12*Sqrt[2]*MZ*Pi^2*SW) + 
 (25*alfa*CcB*MC*MH*MZ*Nc*A0i[aa0, MZ2])/(96*Sqrt[2]*MW2*Pi^2*SW) - 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2])/(192*MZ2*Pi^2*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*A0i[aa0, MZ2])/(192*Sqrt[2]*MZ2*Pi^(5/2)) + 
 (alfa*CHWB*CW*MC2*MH*Nc*SW*A0i[aa0, MZ2])/(1152*CW2*MZ2*Pi^2) - 
 (17*alfa*CHD*MC2*Nc*A0i[aa0, MZ2])/(96*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2])/(576*MW2*Pi^2*SW2^2) - 
 (101*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2])/(2304*MW2*Pi^2*SW2^2) + 
 (7*alfa*CHbox*MC2*MH*MW2^2*Nc*A0i[aa0, MZ2])/(288*MZ2^3*Pi^2*SW2^2) + 
 (61*alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MZ2])/(576*MZ2^3*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(128*MZ2^2*Pi^2*SW2^2) - 
 (469*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(2304*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(256*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MW2^2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2^2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2])/(384*MZ2*Pi^2*SW2^2) + 
 (787*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2])/(4608*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2])/(512*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2*Nc*A0i[aa0, MZ2])/(6*MH*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MC2*MZ2*Nc*A0i[aa0, MZ2])/(288*MH*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*Nc*A0i[aa0, MZ2])/(9*MH*Pi^2*SW2) + 
 (alfa*CHc*MC2*Nc*A0i[aa0, MZ2])/(6*MH*Pi^2*SW2) - 
 (17*alfa*CHW*MC2*Nc*A0i[aa0, MZ2])/(72*MH*Pi^2*SW2) - 
 (25*alfa*CcW*MC*MH*Nc*A0i[aa0, MZ2])/(96*Sqrt[2]*MW*Pi^2*SW2) + 
 (151*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2])/(1152*MW2*Pi^2*SW2) + 
 (11*alfa*CHc*MC2*MH*Nc*A0i[aa0, MZ2])/(192*MW2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2])/(1536*MW2*Pi^2*SW2) + 
 (2*alfa*CHW*MC2*MH*MW2^2*Nc*A0i[aa0, MZ2])/(9*MZ2^3*Pi^2*SW2) + 
 (67*alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(288*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(1152*MZ2^2*Pi^2*SW2) - 
 (5*alfa*CHW*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(18*MZ2^2*Pi^2*SW2) - 
 (4*alfa*CHW*MC2*MW2^2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2^2*Pi^2*SW2) - 
 (347*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2])/(1152*MZ2*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*Nc*A0i[aa0, MZ2])/(6*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2])/(1152*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MZ2])/(18*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW2) + 
 (5*alfa*CcW*MC*MH*MW*Nc*A0i[aa0, MZ2])/(12*Sqrt[2]*MZ2*Pi^2*SW2) - 
 (4*alfa*CHbox*MC2*MW2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi^2*SW2) + 
 (5*alfa*CHW*MC2*MW2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi^2*SW2) - 
 (41*alfa*CHbox*MC2*MZ2*Nc*A0i[aa0, MZ2])/(288*MH*MW2*Pi^2*SW2) - 
 (alfa*CHc*MC2*MZ2*Nc*A0i[aa0, MZ2])/(6*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHD*MC2*MZ2*Nc*A0i[aa0, MZ2])/(128*MH*MW2*Pi^2*SW2) + 
 (5*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MZ2])/(18*MH*Pi^2*SW*SW2) + 
 (31*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2])/(384*MW2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MZ2])/(144*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MZ2])/(48*MW*MZ*Pi^2*SW*SW2) + 
 (65*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MZ2])/(72*MH*MZ*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*MC2*MZ*Nc*A0i[aa0, MZ2])/(16*MH*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MZ2])/(192*MW*MW2*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*MC2*MH*MW2^3*MZ*Nc*A0i[aa0, MZ2])/(9*MW*MZ2^4*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MC2*MH*MW*MW2*MZ*Nc*A0i[aa0, MZ2])/(18*MZ2^3*Pi^2*SW*SW2) + 
 (4*alfa*CHWB*MC2*MW2^3*MZ*Nc*A0i[aa0, MZ2])/(9*MH*MW*MZ2^3*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc*A0i[aa0, MZ2])/(36*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*MC2*MH*MW*MZ*Nc*A0i[aa0, MZ2])/(18*MZ2^2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*MC2*MW*MW2*MZ*Nc*A0i[aa0, MZ2])/(9*MH*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2])/(6*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*CW*MC2*MW2*Nc*A0i[aa0, MZ2])/(9*MH*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MW*Nc*A0i[aa0, MZ2])/(72*MZ*MZ2*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MC2*MZ2*Nc*A0i[aa0, MZ2])/(144*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHbox*MC2*MH*Nc*SW2*A0i[aa0, MZ2])/(1152*CW2*MZ2*Pi^2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*SW2*A0i[aa0, MZ2])/
  (1152*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (9*Sqrt[alfa]*CcH*MC*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/(256*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MW*MW2*Nc*
   B0i[bb0, MH2, MW2, MW2])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(64*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MW2^2*Nc*B0i[bb0, MH2, MW2, MW2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*MW2^2*Nc*B0i[bb0, MH2, MW2, MW2])/(4*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (alfa*CcW*MC*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, MH2, MW2, MW2])/(32*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MC2*MW*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (4*alfa*CHB*MC2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(9*MH*Pi^2) - 
 (5*alfa*CHB*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(9*MH*Pi^2) - 
 (alfa*CHB*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2) + 
 (17*alfa*CHB*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MH*MW2*Pi^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[2]*Sqrt[alfa]*CcH*MC*MW*MW2*Nc*
   B0i[bb0, MH2, MZ2, MZ2])/(9*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CcH*MC*MW*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (18*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (17*Sqrt[alfa]*CcH*MC*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CcB*MC*MH*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/(3*Sqrt[2]*Pi^2*SW) + 
 (5*alfa*CcB*MC*MH*MZ*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (24*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHD*MC2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (6*MH*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MW2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*MZ2*Pi^2*SW2^2) + (17*alfa*CHD*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (96*MH*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW2^2) - (17*alfa*CHD*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (288*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHB*MC2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2) + (alfa*CHW*MC2*MH*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (16*Pi^2*SW2) + (alfa*CcW*MC*MH*MW*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (3*Sqrt[2]*Pi^2*SW2) + (alfa*CHc*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2) + (4*alfa*CHbox*MC2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*Pi^2*SW2) - (5*alfa*CHW*MC2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*Pi^2*SW2) + (4*alfa*CHW*MC2*MW2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*MZ2*Pi^2*SW2) - (5*alfa*CHbox*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*Pi^2*SW2) - (alfa*CHc*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (6*MH*Pi^2*SW2) + (17*alfa*CHW*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (72*MH*Pi^2*SW2) - (5*alfa*CcW*MC*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (24*Sqrt[2]*MW*Pi^2*SW2) + 
 (3*alfa*CHB*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (17*alfa*CHbox*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MH*MW2*Pi^2*SW2) + 
 (alfa*CHc*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(6*MH*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (2*alfa*CHWB*CW*MC2*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(9*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, MH2, MZ2, MZ2])/(16*MZ*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MC2*MW*MW2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(9*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MC2*MH*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/(64*MW*Pi^2*SW*SW2) - 
 (65*alfa*CHWB*MC2*MW*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/(72*MH*Pi^2*SW*SW2) - 
 (4*alfa*CHWB*MC2*MW2^3*MZ*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (9*MH*MW*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(18*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MC2*MZ*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW*Pi^2*SW*SW2) + 
 (17*alfa*CHWB*CW*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2])/
  (144*MH*MW2*Pi^2*SW*SW2) + (17*alfa*CHD*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (2304*CW2*Pi^2) - (alfa*CHbox*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (192*Pi^2) - (17*alfa*CHD*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (4608*CW2*Pi^2) + (alfa*CHc*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (24*MW2*Pi^2) - (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (12*Sqrt[2]*Pi^(5/2)*SW) + (5*Sqrt[alfa]*CcH*MC*MH*MW*MZ2*Nc*
   B0i[dbb0, 0, 0, MZ2])/(48*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (128*Sqrt[2]*Pi^(5/2)*SW) - (17*Sqrt[alfa]*CcH*MC*MH*MZ2^2*Nc*
   B0i[dbb0, 0, 0, MZ2])/(384*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(192*Pi^2*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MZ2*Nc*SW*B0i[dbb0, 0, 0, MZ2])/
  (192*Sqrt[2]*Pi^(5/2)) + (17*alfa*CHWB*CW*MC2*MH*MZ2*Nc*SW*
   B0i[dbb0, 0, 0, MZ2])/(1152*CW2*Pi^2) - 
 (23*alfa*CHD*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[dbb0, 0, 0, MZ2])/(24*MZ2*Pi^2*SW2^2) + 
 (179*alfa*CHD*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(2304*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(512*Pi^2*SW2^2) - 
 (119*alfa*CHD*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2])/(4608*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/(12*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/(384*Pi^2*SW2) - 
 (5*alfa*CHbox*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(48*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(768*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW2) + 
 (17*alfa*CHbox*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2])/(384*MW2*Pi^2*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[dbb0, 0, 0, MZ2])/(12*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*B0i[dbb0, 0, 0, MZ2])/(24*MW*Pi^2*SW*SW2) + 
 (17*alfa*CHWB*CW*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2])/
  (384*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW2*MC2*MH*MZ2^3*Nc*
   B0i[dbb0, 0, 0, MZ2])/(96*MW*MW2*MZ*Pi^2*SW*SW2) + 
 (17*alfa*CHbox*MC2*MH*MZ2*Nc*SW2*B0i[dbb0, 0, 0, MZ2])/(1152*CW2*Pi^2) - 
 (17*Sqrt[alfa]*CcH*MC*MH*MW*MZ2*Nc*SW*SW2*B0i[dbb0, 0, 0, MZ2])/
  (1152*Sqrt[2]*CW2*Pi^(5/2)) + (9*CH*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (64*Pi^3) + (9*Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (27*alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW2^2) + (9*alfa*CHD*MC2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MH2, MH2])/(128*MW2*Pi^2*SW2^2) + 
 (27*alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (128*MZ2*Pi^2*SW2^2) - (27*alfa*CHD*MC2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) - 
 (9*alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/(128*MW2*Pi^2*SW2) - 
 (9*alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW*SW2) - (9*alfa*CHWB*MC2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MH2, MH2])/(128*MW*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MC2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MH2*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ2*Pi^2*SW2^2) + (3*alfa*CHbox*MC2*MH*MW2^2*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MC2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MC2*MH*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*MW2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MC2*MH*MW2*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (64*MW*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MC2*MH*MH2*MW*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MH*MW*MW2*Nc*B0i[dbb0, MH2, MW2, MW2])/
  (16*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*MC*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MC2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) - (3*alfa*CHbox*MC2*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*MH*MH2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (3*alfa*CHB*MC2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MC2*MH*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (3*alfa*CHB*MC2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MH2*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (3*alfa*CHB*MC2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(16*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MC2*MH*MZ2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*MH2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MH*MH2*MW*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MC2*MH*MH2*MZ*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (8*MW*Pi^2*SW*SW2) + (3*alfa*CHWB*MC2*MH*MW*MZ*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (16*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*MH2*MZ2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MC2*MH*MZ*MZ2*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MC2*MH*MZ2^2*Nc*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MW2^3*Nc*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHW*MC2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(4*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MH*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHW*MC2*MH*MW2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CcW*MC*MH*MW*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*Sqrt[2]*Pi^2*SW2) - (alfa*CHbox*MC2*MW2^2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(4*MH*Pi^2*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(8*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*MC2*MH*MW*MW2*Nc*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MW2^3*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*MH*MW*MZ*Pi^2*SW*SW2) - (5*Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*MW2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (9*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MH2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*MW2^2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (18*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MH2*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*MW2*Pi^2*SW2^2) + (5*alfa*CHbox*MC2*MH*MH2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*Pi^2*SW2) + 
 (alfa*CHc*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (9*MZ2*Pi^2*SW2) - (alfa*CHbox*MC2*MH*MH2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*MW2*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (96*MW2*Pi^2*SW2) + (5*alfa*CHWB*CW*MC2*MH*MH2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MH2*MW*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (36*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MC2*MH*MH2*MZ*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(36*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (18*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*MH2*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(18*MZ*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (72*MW2*Pi^2*SW*SW2) + (5*alfa*CHB*MC2*MH*MH2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(36*Pi^2) + 
 (4*alfa*CHB*MC2*MH*MW2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^2) - 
 (alfa*CHB*MC2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MZ2*Pi^2) - 
 (5*alfa*CHB*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^2) - 
 (alfa*CHB*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (36*MW2*Pi^2) - (4*alfa*CHB*MC2*MW2*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(9*MH*Pi^2) + (5*alfa*CHB*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(9*MH*Pi^2) + (25*alfa*CHB*MC2*MH*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(144*MW2*Pi^2) - 
 (17*alfa*CHB*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (72*MH*MW2*Pi^2) - (Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (18*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[2]*Sqrt[alfa]*CcH*MC*MW*MW2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MH*Pi^(5/2)*SW) - 
 (25*Sqrt[alfa]*CcH*MC*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CcH*MC*MW*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (18*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CcH*MC*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (144*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CcB*MC*MH*MZ*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (6*Sqrt[2]*Pi^2*SW) + (5*alfa*CcB*MC*MH*MZ*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(48*Sqrt[2]*MW2*Pi^2*SW) + 
 (alfa*CHWB*MC2*MH*MH2*MW*Nc*SW*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MZ*Pi^2) - (alfa*CHWB*MC2*MH*MH2*MZ*Nc*SW*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(36*MW*Pi^2) - (alfa*CHW*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(36*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(6*Pi^2*SW2^2) - 
 (35*alfa*CHW*MC2*MH*MW2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (48*Pi^2*SW2^2) - (alfa*CHD*MC2*MW2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MH*Pi^2*SW2^2) - (alfa*CHW*MC2*MW2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(MH*Pi^2*SW2^2) + (alfa*CHW*MC2*MH*MH2*MW2^3*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*MH*MH2*MW2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MZ2^2*Pi^2*SW2^2) - (4*alfa*CHW*MC2*MH*MW2^3*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MH2*MW2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (6*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MW2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (MZ2*Pi^2*SW2^2) + (4*alfa*CHW*MC2*MW2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(9*MH*MZ2*Pi^2*SW2^2) + 
 (25*alfa*CHD*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (192*Pi^2*SW2^2) + (25*alfa*CHW*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(144*Pi^2*SW2^2) + (alfa*CHD*MC2*MW2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(6*MH*Pi^2*SW2^2) + 
 (19*alfa*CHW*MC2*MW2*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (24*MH*Pi^2*SW2^2) - (17*alfa*CHD*MC2*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(96*MH*Pi^2*SW2^2) - 
 (17*alfa*CHW*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (72*MH*Pi^2*SW2^2) - (25*alfa*CHD*MC2*MH*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(576*MW2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (288*MH*MW2*Pi^2*SW2^2) + (4*alfa*CHbox*MC2*MH*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^2*SW2) - 
 (5*alfa*CHbox*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(6*Pi^2*SW2) + 
 (alfa*CcW*MC*MH*MW*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (6*Sqrt[2]*Pi^2*SW2) - (4*alfa*CHbox*MC2*MW2*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MH*Pi^2*SW2) + 
 (5*alfa*CHbox*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MH*Pi^2*SW2) + (alfa*CHc*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (6*MH*Pi^2*SW2) - (5*alfa*CcW*MC*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(48*Sqrt[2]*MW*Pi^2*SW2) + 
 (25*alfa*CHbox*MC2*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (144*MW2*Pi^2*SW2) + (5*alfa*CHc*MC2*MH*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(48*MW2*Pi^2*SW2) - 
 (17*alfa*CHbox*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (72*MH*MW2*Pi^2*SW2) - (alfa*CHc*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(6*MH*MW2*Pi^2*SW2) + (2*alfa*CHWB*CW*MC2*MH*MW2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*MC2*MH*MW*MW2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MZ*Pi^2*SW*SW2) + (4*alfa*CHWB*MC2*MW2^3*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MH*MW*MZ*Pi^2*SW*SW2) - 
 (121*alfa*CHWB*MC2*MH*MW*MZ*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (144*Pi^2*SW*SW2) - (11*alfa*CHWB*MC2*MW*MW2*MZ*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(9*MH*Pi^2*SW*SW2) - 
 (4*alfa*CHWB*MC2*MH*MW2^3*MZ*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MW*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MC2*MH*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(18*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*CW*MC2*MW2*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (9*MH*Pi^2*SW*SW2) + (5*alfa*CHWB*MC2*MH*MZ*MZ2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*MW*Pi^2*SW*SW2) + 
 (65*alfa*CHWB*MC2*MW*MZ*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (72*MH*Pi^2*SW*SW2) + (5*alfa*CHWB*CW*MC2*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(18*MH*Pi^2*SW*SW2) + 
 (25*alfa*CHWB*CW*MC2*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (288*MW2*Pi^2*SW*SW2) - (5*alfa*CHWB*MC2*MZ*MZ2^2*Nc*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MH*MW*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (144*MH*MW2*Pi^2*SW*SW2) - (alfa*MC*MH*MH2*MMU*Nc*B0i[bb0, MH2, 0, 0]*
   C1lequ[2, 2, 2, 2])/(64*MW2*Pi^2*SW2) - 
 (alfa*MC*MH*MH2*Sqrt[MTA2]*Nc*B0i[bb0, MH2, 0, 0]*C1lequ[3, 3, 2, 2])/
  (64*MW2*Pi^2*SW2) + (alfa*MC2*MH*MH2*Nc*C1qu[2, 2, 2, 2])/
  (64*MW2*Pi^2*SW2) - (alfa*MC2*MH*MH2*Nc*B0i[bb0, MH2, 0, 0]*
   C1qu[2, 2, 2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MC*MH*MH2*MT*Nc*C1qu[2, 3, 3, 2])/(64*MW2*Pi^2*SW2) - 
 (3*alfa*MC*MH*MT*MT2*Nc*C1qu[2, 3, 3, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MC*MH*MT*Nc*A0i[aa0, MT2]*C1qu[2, 3, 3, 2])/(16*MW2*Pi^2*SW2) - 
 (alfa*MC*MH*MH2*MT*Nc*B0i[bb0, MH2, MT2, MT2]*C1qu[2, 3, 3, 2])/
  (32*MW2*Pi^2*SW2) + (alfa*MC*MH*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*
   C1qu[2, 3, 3, 2])/(8*MW2*Pi^2*SW2) + 
 (alfa*MC*MH*MH2*MS*Nc*B0i[bb0, MH2, 0, 0]*C1quqd[2, 2, 2, 2])/
  (128*MW2*Pi^2*SW2) + (alfa*MC*MH*MH2*MS*Nc^2*B0i[bb0, MH2, 0, 0]*
   C1quqd[2, 2, 2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*Sqrt[MB2]*MC*MH*MH2*Nc^2*B0i[bb0, MH2, 0, 0]*C1quqd[2, 2, 3, 3])/
  (64*MW2*Pi^2*SW2) + (alfa*Sqrt[MB2]*MC*MH*MH2*Nc*B0i[bb0, MH2, 0, 0]*
   C1quqd[3, 2, 2, 3])/(128*MW2*Pi^2*SW2) + 
 (alfa*CF*MC2*MH*MH2*Nc*C8qu[2, 2, 2, 2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CF*MC2*MH*MH2*Nc*B0i[bb0, MH2, 0, 0]*C8qu[2, 2, 2, 2])/
  (32*MW2*Pi^2*SW2) + (alfa*CF*MC*MH*MH2*MT*Nc*C8qu[2, 3, 3, 2])/
  (64*MW2*Pi^2*SW2) - (3*alfa*CF*MC*MH*MT*MT2*Nc*C8qu[2, 3, 3, 2])/
  (32*MW2*Pi^2*SW2) + (alfa*CF*MC*MH*MT*Nc*A0i[aa0, MT2]*C8qu[2, 3, 3, 2])/
  (16*MW2*Pi^2*SW2) - (alfa*CF*MC*MH*MH2*MT*Nc*B0i[bb0, MH2, MT2, MT2]*
   C8qu[2, 3, 3, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CF*MC*MH*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*C8qu[2, 3, 3, 2])/
  (8*MW2*Pi^2*SW2) + (alfa*CF*MC*MH*MH2*MS*Nc*B0i[bb0, MH2, 0, 0]*
   C8quqd[2, 2, 2, 2])/(128*MW2*Pi^2*SW2) + 
 (alfa*CF*Sqrt[MB2]*MC*MH*MH2*Nc*B0i[bb0, MH2, 0, 0]*C8quqd[3, 2, 2, 3])/
  (128*MW2*Pi^2*SW2) + (alfa*MC2*MH*Nc*CHq1[2, 2])/(32*Pi^2*SW2) - 
 (13*alfa*MC2*MH*MZ2*Nc*CHq1[2, 2])/(128*MW2*Pi^2*SW2) + 
 (alfa*MC2*Nc*A0i[aa0, MZ2]*CHq1[2, 2])/(6*MH*Pi^2*SW2) + 
 (29*alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq1[2, 2])/(192*MW2*Pi^2*SW2) - 
 (alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq1[2, 2])/(6*MZ2*Pi^2*SW2) - 
 (alfa*MC2*MZ2*Nc*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[2, 2])/(64*MW2*Pi^2*SW2) - 
 (alfa*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[2, 2])/(6*MH*Pi^2*SW2) + 
 (alfa*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq1[2, 2])/
  (24*MH*MW2*Pi^2*SW2) - (alfa*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2]*CHq1[2, 2])/
  (24*Pi^2*SW2) + (alfa*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2]*CHq1[2, 2])/
  (96*MW2*Pi^2*SW2) + (alfa*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CHq1[2, 2])/(24*Pi^2*SW2) - 
 (alfa*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHq1[2, 2])/
  (24*MW2*Pi^2*SW2) - (alfa*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHq1[2, 2])/(6*Pi^2*SW2) + 
 (alfa*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHq1[2, 2])/
  (6*MH*Pi^2*SW2) + (5*alfa*MC2*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHq1[2, 2])/(48*MW2*Pi^2*SW2) - 
 (alfa*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHq1[2, 2])/
  (24*MH*MW2*Pi^2*SW2) + (7*alfa*MC2*MH*Nc*CHq3[2, 2])/(64*Pi^2*SW2) + 
 (13*alfa*MC2*MH*MZ2*Nc*CHq3[2, 2])/(128*MW2*Pi^2*SW2) - 
 (alfa*MC2*Nc*A0i[aa0, MW2]*CHq3[2, 2])/(4*MH*Pi^2*SW2) + 
 (alfa*MC2*MH*Nc*A0i[aa0, MW2]*CHq3[2, 2])/(16*MW2*Pi^2*SW2) - 
 (alfa*MC2*Nc*A0i[aa0, MZ2]*CHq3[2, 2])/(6*MH*Pi^2*SW2) - 
 (29*alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq3[2, 2])/(192*MW2*Pi^2*SW2) + 
 (alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq3[2, 2])/(6*MZ2*Pi^2*SW2) + 
 (alfa*MC2*MZ2*Nc*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MH*MW2*Pi^2*SW2) - 
 (alfa*MC2*MH*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[2, 2])/(16*Pi^2*SW2) + 
 (alfa*MC2*MH*MH2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MC2*MW2*Nc*B0i[bb0, MH2, MW2, MW2]*CHq3[2, 2])/(4*MH*Pi^2*SW2) + 
 (alfa*MC2*MH*MH2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MC2*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[2, 2])/(6*MH*Pi^2*SW2) - 
 (alfa*MC2*MH*MZ2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[2, 2])/(32*MW2*Pi^2*SW2) - 
 (alfa*MC2*MZ2^2*Nc*B0i[bb0, MH2, MZ2, MZ2]*CHq3[2, 2])/
  (24*MH*MW2*Pi^2*SW2) + (alfa*MC2*MH*MZ2*Nc*B0i[dbb0, 0, 0, MZ2]*CHq3[2, 2])/
  (24*Pi^2*SW2) - (alfa*MC2*MH*MZ2^2*Nc*B0i[dbb0, 0, 0, MZ2]*CHq3[2, 2])/
  (96*MW2*Pi^2*SW2) + (alfa*MC2*MH*MW2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*
   CHq3[2, 2])/(8*Pi^2*SW2) - 
 (alfa*MC2*MW2^2*Nc*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*CHq3[2, 2])/
  (4*MH*Pi^2*SW2) - (alfa*MC2*MH*MH2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*
   CHq3[2, 2])/(24*Pi^2*SW2) + 
 (alfa*MC2*MH*MH2*MZ2*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2]*CHq3[2, 2])/
  (24*MW2*Pi^2*SW2) + (alfa*MC2*MH*MZ2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHq3[2, 2])/(6*Pi^2*SW2) - 
 (alfa*MC2*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHq3[2, 2])/
  (6*MH*Pi^2*SW2) - (5*alfa*MC2*MH*MZ2^2*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHq3[2, 2])/(48*MW2*Pi^2*SW2) + 
 (alfa*MC2*MZ2^3*Nc*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHq3[2, 2])/
  (24*MH*MW2*Pi^2*SW2) + (alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(72*Pi^2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(72*MW2*Pi^2) - 
 (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(48*MW2*Pi^2) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(144*MW2*Pi^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*Log[\[Mu]^2/MC2])/(36*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*Log[\[Mu]^2/MC2])/
  (72*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(72*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(72*Pi^2*SW) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(72*MW2*Pi^2*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*Log[\[Mu]^2/MC2])/(72*Sqrt[2]*Pi^(5/2)) + 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*SW*Log[\[Mu]^2/MC2])/(72*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(36*Pi^2*SW2^2) + 
 (17*alfa*CHW*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(288*Pi^2*SW2^2) - 
 (alfa*CHW*MC2*MH*MW2^3*Nc*Log[\[Mu]^2/MC2])/(9*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MC2])/(144*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MC2])/(4*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(288*MZ2*Pi^2*SW2^2) - 
 (19*alfa*CHW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(36*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(48*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(96*Pi^2*SW2) - 
 (17*alfa*CHW*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(288*Pi^2*SW2) - 
 (alfa*CHW*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MC2])/(9*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(72*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(144*MZ2*Pi^2*SW2) + 
 (5*alfa*CHW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(36*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(72*MW2*Pi^2*SW2) + 
 (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(288*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MC2])/(36*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MC2])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2])/(72*MW2*Pi^2*SW*SW2) - 
 (5*alfa*CHB*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(36*Pi^2) + 
 (alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(192*Pi^2) + 
 (alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(4608*CW2*Pi^2) + 
 (alfa*CHB*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(9*MZ2*Pi^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(2304*CW2*MZ2*Pi^2) + 
 (17*alfa*CHB*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(288*MW2*Pi^2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*Log[\[Mu]^2/MZ2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MZ2])/(24*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (384*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (192*Pi^2*SW) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*Log[\[Mu]^2/MZ2])/
  (192*Sqrt[2]*Pi^(5/2)) - (alfa*CHWB*CW*MC2*MH*Nc*SW*Log[\[Mu]^2/MZ2])/
  (1152*CW2*Pi^2) - (103*alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (2304*Pi^2*SW2^2) + (alfa*CHD*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (512*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2])/
  (48*MZ2^2*Pi^2*SW2^2) + (13*alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (288*MZ2*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/
  (256*MZ2*Pi^2*SW2^2) + (67*alfa*CHD*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/
  (4608*MW2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/
  (16*Pi^2*SW2) - (alfa*CHc*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(48*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(768*Pi^2*SW2) + 
 (17*alfa*CHW*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(288*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW2) + 
 (alfa*CHW*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2])/(9*MZ2^2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(24*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(384*MZ2*Pi^2*SW2) - 
 (5*alfa*CHW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(36*MZ2*Pi^2*SW2) - 
 (11*alfa*CHbox*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(384*MW2*Pi^2*SW2) + 
 (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW*SW2) - 
 (19*alfa*CHWB*MC2*MH*MW*Nc*Log[\[Mu]^2/MZ2])/(96*MZ*Pi^2*SW*SW2) + 
 (17*alfa*CHWB*MC2*MH*MZ*Nc*Log[\[Mu]^2/MZ2])/(288*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc*Log[\[Mu]^2/MZ2])/(48*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MW2^3*Nc*Log[\[Mu]^2/MZ2])/(9*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2])/(24*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc*Log[\[Mu]^2/MZ2])/(4*MZ*MZ2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2])/(384*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*Log[\[Mu]^2/MZ2])/(192*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHbox*MC2*MH*Nc*SW2*Log[\[Mu]^2/MZ2])/(1152*CW2*Pi^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*SW2*Log[\[Mu]^2/MZ2])/
  (1152*Sqrt[2]*CW2*Pi^(5/2)) - (alfa*MC2*MH*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2])/
  (48*Pi^2*SW2) + (alfa*MC2*MH*MZ2*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2])/
  (192*MW2*Pi^2*SW2) + (alfa*MC2*MH*Nc*CHq3[2, 2]*Log[\[Mu]^2/MZ2])/
  (48*Pi^2*SW2) - (alfa*MC2*MH*MZ2*Nc*CHq3[2, 2]*Log[\[Mu]^2/MZ2])/
  (192*MW2*Pi^2*SW2) + (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) + (7*Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw])/
  (36*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MW*MW2*Nc*tag[delmw])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MZ2^2*Nc*tag[delmw])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (alfa^(3/2)*CWw*MC2*MH*Nc*tag[delmw])/
  (8*Pi^(3/2)*SW) - (11*alfa*CHD*MC2*MH*Nc*tag[delmw])/(576*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmw])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MC2*MW2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*MW2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*tag[delmw])/(192*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmw])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MW2^3*Nc*tag[delmw])/(16*MH*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmw])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*tag[delmw])/(128*MZ2*Pi^2*SW2^3) + 
 (53*alfa*CHD*MC2*MH*MW2*Nc*tag[delmw])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MW2^2*Nc*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MW2^2*Nc*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MZ2*Nc*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MZ2^2*Nc*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MZ2^2*Nc*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MH2*Nc*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (7*alfa*CHWB*CW2*MC2*MH*MW*Nc*tag[delmw])/(384*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc*tag[delmw])/(384*MW*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MC2*MH*MW2^3*Nc*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*
   SW2^3) + (alfa*CHWB*CW2*MC2*MH*MH2*MW*Nc*tag[delmw])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) - (17*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmw])/
  (1152*MZ*MZ2*Pi^2*SW*SW2^3) + (3*alfa*CHbox*MC2*MH*Nc*tag[delmw])/
  (32*Pi^2*SW2^2) + (43*alfa*CHD*MC2*MH*Nc*tag[delmw])/(1152*Pi^2*SW2^2) + 
 (7*alfa*CHbox*CW2*MC2*MH*Nc*tag[delmw])/(72*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*tag[delmw])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmw])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2*Nc*tag[delmw])/(64*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MW2*Nc*tag[delmw])/(4*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmw])/(384*MZ2*Pi^2*SW2^2) - 
 (29*alfa*CHbox*MC2*MH*MW2*Nc*tag[delmw])/(144*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MC2*MH*MW2*Nc*tag[delmw])/(144*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MW2^2*Nc*tag[delmw])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2^2*Nc*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MZ2*Nc*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MZ2*Nc*tag[delmw])/(192*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*tag[delmw])/(256*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MZ2^2*Nc*tag[delmw])/(128*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MZ2^2*Nc*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MZ2^2*Nc*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MC2*MH*Nc*tag[delmw])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MH2*Nc*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*MC2*MH*MW*Nc*tag[delmw])/(384*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*tag[delmw])/(9*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MW*MW2*Nc*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MZ*Nc*tag[delmw])/(384*MW*Pi^2*SW*SW2^2) - 
 (15*alfa*CHWB*CW2*MC2*MH*MZ*Nc*tag[delmw])/(128*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MW*MZ*Nc*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*MC2*MH*MW2^3*Nc*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*tag[delmw])/(96*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmw])/(36*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MW2^2*Nc*tag[delmw])/(8*MH*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MH2*MW*Nc*tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*MC2*MH*MW*MW2*Nc*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MZ*MZ2*Nc*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*tag[delmw])/(16*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2*CWw*MC2*MH*MW2*Nc*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2^2) - 
 (7*alfa*CHbox*MC2*MH*Nc*tag[delmw])/(72*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MW2*Nc*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MC2*MW2*Nc*tag[delmw])/(4*MH*Pi^2*SW2) + 
 (alfa*CHB*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MC2*MZ2*Nc*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHB*MC2*MZ2^2*Nc*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MZ2^2*Nc*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MC2*MZ2^2*Nc*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (25*Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmw])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MW*MW2*Nc*tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MW*MW2*Nc*tag[delmw])/(8*Sqrt[2]*MH*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*tag[delmw])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmw])/(36*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CcH*MC*MW2^3*Nc*tag[delmw])/
  (8*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CcH*MC*MW*MZ2*Nc*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CcH*MC*MZ2^2*Nc*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MZ2^2*Nc*tag[delmw])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (7*alfa*CHWB*CW*MC2*MH*Nc*tag[delmw])/(36*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*tag[delmw])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MW2*Nc*tag[delmw])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MW*Nc*tag[delmw])/(9*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MW*MW2*Nc*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*MC2*MH*MZ*Nc*tag[delmw])/(128*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MW*MZ*Nc*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MC2*MH*MW*MW2*Nc*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmw])/(96*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MZ*MZ2*Nc*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MZ2^2*Nc*tag[delmw])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*tag[delmw])/(16*Pi^(3/2)*SW*SW2) - 
 (alfa^(3/2)*CW2*CWw*MC2*MH*Nc*tag[delmw])/(8*Pi^(3/2)*SW*SW2) + 
 (alfa^(3/2)*CWw*MC2*MH*MW2*Nc*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2) - 
 (3*CH*MC2*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3) + 
 (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(128*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) - (3*alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (3*CH*CW2*MC2*Nc*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3*SW2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHWB*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2) - (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MW2]*
   tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(8*MW2*Pi^(3/2)*SW) - 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (9*alfa*CHD*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(192*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(16*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MC2*MW2^2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*MZ2^2*Pi^2*SW2^3) - (11*alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*MZ2*Pi^2*SW2^3) - (9*alfa*CHD*CW2*MC2*MW2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (13*alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (11*alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^3) + (23*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*
   A0i[aa0, MW2]*tag[delmw])/(192*MZ*MZ2^2*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) - (7*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MW2]*
   tag[delmw])/(64*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (3*alfa*CHbox*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^2) - 
 (3*alfa*CHbox*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHW*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(128*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) - (23*alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (768*MW2*Pi^2*SW2^2) + (alfa*CHW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) + (5*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^2) + (11*alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^2) - (alfa*CHW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MC2*MW2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/(512*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2^2) + (13*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MC2*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MC2*MH*MH2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*MC2*MH*MZ*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) - (23*alfa*CHWB*MC2*MH*MW*MW2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MC2*MW2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + (7*alfa*CHWB*MC2*MH*MW*Nc*A0i[aa0, MW2]*
   tag[delmw])/(64*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (23*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*A0i[aa0, MW2]*
   tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2^2) + 
 (3*alfa*CHbox*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(8*MH*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*CW2*MC*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*MC*MW*MW2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MW2]*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (48*MW*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2) - (23*alfa*CHWB*MC2*MH*MW*Nc*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) + (3*alfa^(3/2)*CWw*MC2*MH*Nc*A0i[aa0, MW2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2) + 
 (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmw])/
  (8*MW2*Pi^(3/2)*SW*SW2) - (3*alfa^(3/2)*CWw*MC2*MH*Nc*A0i[aa0, MW2]*
   tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(8*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CcH*MC*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MZ2]*tag[delmw])/(16*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/(12*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MZ2^2*Pi^2*SW2^3) + (13*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (384*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^3) - (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^3) - (3*alfa*CHbox*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHB*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) + (3*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (8*MZ2^2*Pi^2*SW2^2) + (3*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (9*alfa*CHbox*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) + (3*alfa*CHbox*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHW*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MC2*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MZ*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MC2*MZ*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(16*MH*MW*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MC2*MH*MZ*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(8*MZ2^2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW*SW2^2) + (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (3*alfa*CHB*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(16*MZ2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (3*alfa*CHB*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*MC*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*CW2*MC*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(24*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MC2*MZ*Nc*A0i[aa0, MZ2]*tag[delmw])/(16*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*
   B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(32*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^3) + (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW2^2) + (3*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(16*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) - (7*alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MC2*MH*MW2*Nc*
   B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2*Pi^2*SW*SW2) + (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (3*alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (128*Pi^2*SW2^2) - (alfa*CHW*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (128*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*Pi^2*SW2^2) + (alfa*CHW*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(24*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MZ2*Pi^2*SW2^2) - (alfa*CHW*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW*SW2) + (17*Sqrt[alfa]*CcH*MC*MH*MW*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2^3*Pi^2*SW2^3) - 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(16*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) - (23*alfa*CHD*CW2*MC2*MH*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MC2*MH*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (11*alfa*CHWB*CW2*MC2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (32*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MC2*MH*MZ*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(64*MW*Pi^2*SW*SW2^3) + 
 (11*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MZ*MZ2*Pi^2*SW*SW2^3) + (11*alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (25*alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) + (25*alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(128*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MC2*MH*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW2^2) - (7*alfa*CHD*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW*SW2^2) + (11*alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(32*MZ*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MC2*MH*MZ*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*MZ2^2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MC2*MH*MW*MW2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MC2*MH*MZ*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa^(3/2)*CW2*CWw*MC2*MH*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*Pi^(3/2)*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (17*alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2) + (alfa*CHbox*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(24*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (25*Sqrt[alfa]*CcH*MC*MH*MW*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2^2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (17*alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*MZ2^2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Pi^(3/2)*SW*SW2) + (3*alfa^(3/2)*CWw*MC2*MH*MZ2*Nc*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2) - 
 (alfa*CHD*MC2*MH*Nc*tag[delmz])/(2304*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmz])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmz])/(192*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MW2*Nc*tag[delmz])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MW2*Nc*tag[delmz])/(8*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MW2*Nc*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^4*Nc*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) - 
 (5*alfa*CHD*MC2*MH*MW2^3*Nc*tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2^3*Nc*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*tag[delmz])/(384*MZ2^2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz])/(576*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*tag[delmz])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MW2^3*Nc*tag[delmz])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmz])/(768*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmz])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmz])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MW2^2*Nc*tag[delmz])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MW2^2*Nc*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MZ2*Nc*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MZ2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MZ2*Nc*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmz])/(144*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*tag[delmz])/(2304*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MZ2^2*Nc*tag[delmz])/(16*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MZ2^2*Nc*tag[delmz])/(128*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmz])/(576*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmz])/(576*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*Nc*tag[delmz])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*tag[delmz])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MW2*Nc*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MW2*Nc*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MW2*Nc*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^3*Nc*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^3*Nc*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MW2^2*Nc*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MW2*Nc*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MW2*Nc*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MW2^2*Nc*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MW2^2*Nc*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MZ2*Nc*tag[delmz])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MZ2*Nc*tag[delmz])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MZ2*Nc*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MZ2*Nc*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmz])/(576*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MZ2^2*Nc*tag[delmz])/(8*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MZ2^2*Nc*tag[delmz])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz])/(576*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MW*MW2*Nc*tag[delmz])/(4*MH*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MW*MZ*Nc*tag[delmz])/(8*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2^3*Nc*tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz])/(288*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MW2^2*Nc*tag[delmz])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MW2^3*Nc*tag[delmz])/(8*MH*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MZ2*Nc*tag[delmz])/(32*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MC2*MZ*MZ2*Nc*tag[delmz])/(16*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MH2*MW*Nc*tag[delmz])/(96*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmz])/
  (576*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*MZ*Nc*tag[delmz])/(96*MW*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc*tag[delmz])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MC2*MH*MW2^3*Nc*tag[delmz])/(192*MW*MZ*MZ2*(-MW2 + MZ2)*
   Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2^2*CWw*MC2*MH*Nc*tag[delmz])/(8*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2^2*CWw*MC2*MH*MZ2*Nc*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*tag[delmz])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmz])/
  (576*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmz])/(144*Sqrt[2]*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CcH*CW2*MC*MW*MW2*Nc*tag[delmz])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*MC*MH*MW2^4*Nc*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*tag[delmz])/(24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CcH*CW2*MC*MH*MW2^3*Nc*tag[delmz])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*tag[delmz])/(192*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) - (5*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmz])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*tag[delmz])/
  (12*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CcH*MC*MW2^3*Nc*tag[delmz])/
  (16*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*tag[delmz])/(288*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CcH*MC*MW*MZ2*Nc*tag[delmz])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MZ2^2*Nc*tag[delmz])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) + (5*alfa*CHWB*CW*MC2*MH*Nc*tag[delmz])/(288*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MW2*Nc*tag[delmz])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz])/(24*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmz])/(576*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MZ2^2*Nc*tag[delmz])/(32*MH*MW2*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (7*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (768*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (1536*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MH2]*tag[delmz])/(128*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(256*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(128*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MC2*MH*Nc*A0i[aa0, MH2]*
   tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW2^2) + (3*alfa*CHWB*CW2*MC2*MH*Nc*A0i[aa0, MH2]*
   tag[delmz])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*
   tag[delmz])/(64*MZ2*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MH2]*
   tag[delmz])/(8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MH2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*CH*CW2*MC2*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MH*Pi^3*SW2) + 
 (5*alfa*CHB*CW2*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2) - (5*alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MH2]*
   tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHB*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (64*MW2*(-MW2 + MZ2)*Pi^2*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MH2]*tag[delmz])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*A0i[aa0, MH2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MH2]*tag[delmz])/
  (64*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MH2]*
   tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MH2]*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (3*alfa*CHbox*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^3*Nc*A0i[aa0, MW2]*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (96*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/(128*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^3) + (3*alfa*CHD*MC2*MW2^2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (64*MH*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (384*MZ2*Pi^2*SW2^3) - (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (128*MH*MZ2*Pi^2*SW2^3) - (3*alfa*CHbox*CW2*MC2*MW2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW2^2) + (3*alfa*CHbox*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHB*CW2*MC2*MW2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*MZ2*Pi^2*SW2^2) + (3*alfa*CHWB*CW2*MC2*MW*Nc*A0i[aa0, MW2]*
   tag[delmz])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MC2*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MC2*MW*MW2*Nc*A0i[aa0, MW2]*
   tag[delmz])/(16*MH*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MW2]*tag[delmz])/
  (48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MW2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (96*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MW2]*
   tag[delmz])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*CW2*MC*MW*Nc*A0i[aa0, MW2]*tag[delmz])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (4*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MW2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*A0i[aa0, MW2]*tag[delmz])/
  (12*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*MC*MW*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (32*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MW2]*tag[delmz])/(32*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2) - (9*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MW2]*
   tag[delmz])/(32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(256*MH*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(32*MH*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (768*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (1536*MZ2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (768*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (32*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(256*MH*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHbox*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(64*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(64*MH*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(16*MH*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW2^2) + (3*alfa*CHB*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(16*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*CW2*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHW*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(16*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MH*MZ2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MZ2]*tag[delmz])/(64*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MC2*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MC2*MZ*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(32*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (13*alfa*CHWB*CW2*MC2*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW2*MC2*MH*MZ*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (64*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*CW2*MC*MZ2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*A0i[aa0, MZ2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[delmz])/(64*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(64*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MH2^2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (768*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MH2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (64*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(16*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (128*MW2*Pi^2*SW2^3) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(32*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHB*CW2*MC2*MH*MH2*MW2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MH*MH2*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (4*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHB*CW2*MC2*MH*MH2*MZ2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MH*MZ2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MC2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MC2*MH*MH2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*MZ*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (12*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MH2^2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MH2*MW*MW2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2^2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MH2^2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MW*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MH2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MH2^2*Nc*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(1536*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (256*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^4*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (11*alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2^3*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) - 
 (25*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^3) + (23*alfa*CHD*CW2*MC2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MC2*MH*MW2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(128*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (1536*MW2*Pi^2*SW2^3) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (17*alfa*CHbox*MC2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(96*MZ2^2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*MW2^2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CW2^2*CWw*MC2*MH*MZ2*Nc*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (12*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^4*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW2^3*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) + 
 (17*alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer1])/
  (144*MZ2*Pi^2*SW*SW2^2) - (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer1])/
  (288*Pi^2*SW2) - (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer1])/
  (288*Pi^2*SW2) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2) + (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MC2*MH*Nc*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2^2) + 
 (alfa*MC2*MH*Nc*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2) + 
 (alfa*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2^2) - (alfa*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*
   tag[fer1])/(48*Pi^2*SW2) - (alfa*CW2*MC2*MH*Nc^2*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2^2) + (alfa*MC2*MH*Nc^2*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2) + (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   CHq3[1, 1]*tag[delmw]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2) - (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer1])/
  (384*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^3*Nc*tag[delmz]*tag[fer1])/
  (144*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (144*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/
  (128*MW2*Pi^2*SW2^3) - (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (10368*Pi^2*SW2^3) + (11*alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/
  (1296*Pi^2*SW2^3) + (5*alfa*CHD*MC2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer1])/
  (1296*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer1])/
  (162*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer1])/(1296*MZ2^2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/(2592*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (2592*MZ2*Pi^2*SW2^3) - (11*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(3456*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^2) - 
 (alfa*CHu*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer1])/(648*MZ2^2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer1])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*tag[delmz]*tag[fer1])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MC2*MH*MZ*Nc*tag[delmz]*tag[fer1])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*
   tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*tag[delmz]*tag[fer1])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer1])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHe*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHd*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer1])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmz]*
   tag[fer1])/(24*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*tag[delmz]*tag[fer1])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (36*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmz]*tag[fer1])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmz]*tag[fer1])/
  (648*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*tag[delmz]*tag[fer1])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (324*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer1])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer1])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW*SW2) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(16*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MC2*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(16*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*MW2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Pi^2*SW2^2) - (11*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*Pi^2*SW2^2) + (alfa*CHu*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(72*Pi^2*SW2^2) - (5*alfa*CHbox*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHu*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MC2*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MC2*MH*MZ*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHe*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHd*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(12*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(216*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(108*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(432*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MC2*MH*Nc*CHl1[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc*CHl3[1, 1]*tag[delmz]*tag[fer1])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*CHq1[1, 1]*tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*CHq1[1, 1]*tag[delmz]*tag[fer1])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
   tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*tag[delmz]*
   tag[fer1])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*Nc^2*CHq3[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[1, 1]*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi^2*SW*SW2^2) - (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer2])/
  (288*Pi^2*SW2) - (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer2])/
  (288*Pi^2*SW2) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2) + (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MC2*MH*Nc*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2^2) + 
 (alfa*MC2*MH*Nc*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2) + 
 (alfa*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2^2) - (alfa*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*
   tag[fer2])/(48*Pi^2*SW2) - (alfa*CW2*MC2*MH*Nc^2*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2^2) + (alfa*MC2*MH*Nc^2*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2) + (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*
   CHq3[2, 2]*tag[delmw]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*MC2*MH*Nc^2*B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2) - (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer2])/
  (384*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^3*Nc*tag[delmz]*tag[fer2])/
  (144*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (144*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/
  (128*MW2*Pi^2*SW2^3) - (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (10368*Pi^2*SW2^3) + (11*alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/
  (1296*Pi^2*SW2^3) + (5*alfa*CHD*MC2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer2])/
  (1296*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer2])/
  (162*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer2])/(1296*MZ2^2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/(2592*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (2592*MZ2*Pi^2*SW2^3) - (11*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(3456*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^2) - 
 (alfa*CHc*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer2])/(648*MZ2^2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer2])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*tag[delmz]*tag[fer2])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MC2*MH*MZ*Nc*tag[delmz]*tag[fer2])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*
   tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*tag[delmz]*tag[fer2])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer2])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHmu*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHs*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer2])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmz]*
   tag[fer2])/(24*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*tag[delmz]*tag[fer2])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (36*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmz]*tag[fer2])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmz]*tag[fer2])/
  (648*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*tag[delmz]*tag[fer2])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (324*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer2])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer2])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW*SW2) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(16*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MC2*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(16*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*MW2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Pi^2*SW2^2) - (11*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*Pi^2*SW2^2) + (alfa*CHc*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(72*Pi^2*SW2^2) - (5*alfa*CHbox*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHc*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MC2*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MC2*MH*MZ*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHmu*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHs*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(12*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(216*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(108*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(432*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MC2*MH*Nc*CHl1[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc*CHl3[2, 2]*tag[delmz]*tag[fer2])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*CHq1[2, 2]*tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*CHq1[2, 2]*tag[delmz]*tag[fer2])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
   tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*tag[delmz]*
   tag[fer2])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*Nc^2*CHq3[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[2, 2]*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^2) + (3*Sqrt[alfa]*CcH*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3])/(32*MH*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CtH*MC2*MH*MT*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MH*MT2*Nc^2*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CtH*MC2*MH*MH2*MT*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CtH*MC2*MH*MT*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW) - (alfa*CHbox*MC2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MH2*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MT2^2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MC2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*MH2*MT2*Nc^2*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MH*MT2^2*Nc^2*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MW*Nc*tag[delmw]*tag[fer3])/
  (144*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (48*MW*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MT2*MW*Nc^2*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MW*Nc*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmw]*
   tag[fer3])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MW*Nc^2*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MT2*MW*Nc^2*tag[delmw]*
   tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (144*MZ*MZ2*Pi^2*SW*SW2^2) - (alfa*CHbox*MC2*MH*Nc*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2) - (alfa*CHbox*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/
  (288*Pi^2*SW2) + (alfa*CHbox*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmw]*
   tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CtH*MC2*MT*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MT2*MW2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (32*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CtW*CW2*MC2*MH*MT*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(8*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CtW*MC2*MH*MT*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MC2*MT*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MT2*MW*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW*MZ*Pi^2*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MC2*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) + (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*
   SW) + (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(192*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MC2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CtW*CW2*MC2*MH*MT*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CtW*CW2*MC2*MH*MT*MT2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MT2^2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MC2*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MC2*MH*MW*MW2*Nc^2*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2) - (alfa*CtW*MC2*MH*MT*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2) - (alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2) + 
 (alfa*CtW*MC2*MH*MT*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CW2*MC2*MH*Nc*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*MC2*MH*Nc*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2) + (alfa*CW2*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*
   tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*MC2*MH*Nc*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) - (alfa*CW2*MC2*MH*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*MT2*Nc^2*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2^2) + 
 (alfa*MC2*MH*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/(144*Pi^2*SW2) - 
 (alfa*MC2*MH*MT2*Nc^2*CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2) + 
 (alfa*CW2*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2^2) - 
 (alfa*MC2*MH*MT2*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2) + (alfa*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2) + (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*MC2*MH*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) + (alfa*MC2*MH*MT2^2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW2) + 
 (alfa*MC2*MH*MT2*Nc^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (384*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (144*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (144*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) - (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (10368*Pi^2*SW2^3) + (11*alfa*CHD*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MT2*MW2^3*Nc^2*tag[delmz]*
   tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (216*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MT2*MW2^2*Nc^2*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) + 
 (5*alfa*CHD*MC2*MH*MW2^3*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2^3*Pi^2*SW2^3) - (37*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(1728*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (162*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer3])/(1296*MZ2^2*Pi^2*SW2^3) + 
 (17*alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) - 
 (71*alfa*CHD*CW2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^3) + (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*MZ2*Pi^2*SW2^3) - (17*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(2592*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (3456*MW2*Pi^2*SW2^3) + (alfa*CHbox*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) + (11*alfa*CHbox*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Pi^2*SW2^2) + (11*alfa*CHD*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Pi^2*SW2^2) + (11*alfa*CHbox*CW2*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Pi^2*SW2^2) + (17*alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*tag[delmz]*
   tag[fer3])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MT2*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHbox*MC2*MH*MW2^2*Nc^2*tag[delmz]*
   tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (11*alfa*CHD*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (5*alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(648*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW2^2) + (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*
   tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/(2592*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*tag[delmz]*tag[fer3])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (17*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW2*MC2*MH*MT2*MW*Nc^2*tag[delmz]*
   tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*MZ*Nc^2*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc^2*tag[delmz]*tag[fer3])/
  (144*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHtau*CW2*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHt*CW2*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/(36*MW2*Pi^2*SW2) - 
 (alfa*CHb*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHt*CW2*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/(216*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*tag[delmz]*
   tag[fer3])/(24*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (36*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*tag[delmz]*tag[fer3])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*tag[delmz]*tag[fer3])/
  (648*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*MW2^3*Nc^2*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MT2*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[2]*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^(5/2)*SW*SW2) - (5*Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*tag[delmz]*
   tag[fer3])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*MW*Nc^2*tag[delmz]*tag[fer3])/
  (54*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*tag[delmz]*tag[fer3])/
  (324*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (1296*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*tag[delmz]*tag[fer3])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc*tag[delmz]*tag[fer3])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MC2*MH*Nc^2*tag[delmz]*tag[fer3])/(1296*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW*SW2) + (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*tag[delmz]*
   tag[fer3])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW*SW2) - (17*alfa*CHD*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1152*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^3*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^4*Pi^2*SW2^3) - (7*alfa*CHD*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^3*Pi^2*SW2^3) + (37*alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MC2*MT2*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (17*alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (71*alfa*CHD*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (64*MH*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^3) - (17*alfa*CHbox*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (17*alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^2) - (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) - (alfa*CHW*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (4*MH*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW*SW2^2) + (17*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MT2*MW*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MC2*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHt*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MW2*Pi^2*SW2) + (17*Sqrt[alfa]*CcH*CW2*MC*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(432*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtH*CW2*MC2*MT*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[2]*Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MT2*MW*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (17*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(16*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) + (5*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(6912*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*Pi^2*SW2^3) - (alfa*CHD*MC2*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(432*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHbox*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*Pi^2*SW2^2) - (alfa*CHbox*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(16*Pi^2*SW2^2) - (alfa*CHtau*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHtau*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) - (5*alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (5*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (alfa*CHb*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW2^2) + 
 (alfa*CHb*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(96*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(12*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW*SW2) - (alfa*CtB*CW2*MC2*MH*MT*MZ*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(384*Sqrt[2]*MW2*Pi^2*SW) + 
 (17*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(3456*Pi^2*SW2^3) + 
 (7*alfa*CHD*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MT2*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MC2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MC2*MH*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^3*Pi^2*SW2^3) - (47*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MC2*MH*MW2^2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*MZ2*Pi^2*SW2^3) - (61*alfa*CHD*CW2*MC2*MH*MT2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) - 
 (37*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MC2*MH*MW2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW2^3) + 
 (17*alfa*CHD*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (17*alfa*CHbox*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (17*alfa*CHD*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW2^2) + (alfa*CHt*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) + 
 (13*alfa*CtW*CW2*MC2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (7*alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) - (alfa*CHbox*MC2*MH*MT2*MW2^2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^2) - (7*alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (21*alfa*CtW*CW2*MC2*MH*MT*MW*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW2^2) - 
 (alfa*CHt*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (72*MW2*Pi^2*SW2^2) - (17*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MC2*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MT2*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MC2*MH*MW*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MC2*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MC2*MH*MZ*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CtW*CW2*MC2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW*Pi^2*SW2) - (7*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MT2*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[2]*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CcH*CW2*MC*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CcH*CW2*MC*MH*MW*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CcH*CW2*MC*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) + 
 (21*alfa*CtB*CW2*MC2*MH*MT*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CtB*CW2*MC2*MH*MT*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2*Pi^2*SW*SW2) - (17*alfa*CHWB*CW*MC2*MH*MZ2*Nc^2*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MC2*MH*MT2*MW*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MC2*MH*MT2*MZ*Nc^2*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CW2*MC2*MH*Nc*CHl1[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc*CHl3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc*B0i[bb0, MZ2, 0, 0]*CHl3[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*CHq1[3, 3]*tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MT2*Nc^2*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*MT2*Nc^2*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) - 
 (11*alfa*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*Nc^2*CHq3[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MT2*Nc^2*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*MT2*Nc^2*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MC2*MH*Nc^2*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) + 
 (11*alfa*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MC2*MH*MT2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MC2*MH*MZ2*Nc^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 ((((4*alfa)/9 + alfas*CF)*((CHbox*MC2*MH*Nc)/(4*Pi) - 
      (CHD*MC2*MH*Nc)/(16*Pi) + (CHWB*CW*MC2*MH*Nc)/(4*Pi*SW) - 
      (CcH*MC*MH*MW*Nc*SW)/(4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + 
      (CHD*CW2*MC2*MH*Nc)/(16*Pi*SW2))*(17/4 + (3*Log[\[Mu]^2/MH2])/2))/Pi + 
   (MC2*MH*Nc*((Sqrt[alfa]*MH2*Sqrt[Pi/2]*((Sqrt[alfas]*CcG*CF)/
          (2*Sqrt[Pi]) + (Sqrt[alfa]*(CcB*CW + CcW*SW))/(3*Sqrt[Pi])))/
       (MC*MW*SW) + (alfas*CF*CHG + (4*alfa*(CHB*CW2 - CHWB*CW*SW + CHW*SW2))/
         9)*(19 - Pi^2 + Log[MC2/MH2]^2 + 6*Log[\[Mu]^2/MH2]) + 
      (alfa*(2*(CHB - CHW)*CW*SW + CHWB*(CW2 - SW2))*(1/2 - (4*SW2)/3)*
        (-12 + (4*MZ2)/MH2 - (4*(1 - MZ2/MH2)^2*Pi^2)/3 + 
         Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 2*(1 - MZ2/MH2)^2*
            Log[1 - MZ2/MH2]) - 6*Log[\[Mu]^2/MH2] + 4*(1 - MZ2/MH2)^2*
          PolyLog[2, MZ2/MH2]))/(3*CW*SW)))/(8*Pi^2))*tag[QEDxQCD] - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[zetaE])/(4*MZ2*Pi^2) - 
 (5*alfa*CHWB*MC2*MH*MW*Nc*tag[zetaE])/(24*MZ*Pi^2*SW) - 
 (alfa*CHWB*MC2*MW*MW2*Nc*tag[zetaE])/(8*MH*MZ*Pi^2*SW) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[zetaE])/(4*MZ2*Pi^2*SW) - 
 (alfa*CHWB*MC2*MZ*MZ2*Nc*tag[zetaE])/(16*MH*MW*Pi^2*SW) - 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*tag[zetaE])/(8*Pi^(3/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*tag[zetaE])/(48*Sqrt[2]*Pi^(5/2)) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*SW*tag[zetaE])/
  (2*Sqrt[2]*CW2*MW*MZ2^2*Pi^(5/2)) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*SW*tag[zetaE])/(4*Sqrt[2]*MZ2*Pi^(5/2)) - 
 (3*alfa*CHD*MC2*MH*MW2^2*Nc*tag[zetaE])/(4*CW*MZ*Pi^2*SW*
   (-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MC2*MH*MW2^2*Nc*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MC2*MH*MW2^3*Nc*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^3*Nc*tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[zetaE])/(8*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MC2*MH*MW2^2*Nc*tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHW*MC2*MW2*Nc*tag[zetaE])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[zetaE])/(4*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*tag[zetaE])/(4*CW2*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MC2*MW2^2*Nc*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MC2*MW2^2*Nc*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MC2*MZ2*Nc*tag[zetaE])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MC2*MZ2*Nc*tag[zetaE])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MC2*MZ2^2*Nc*tag[zetaE])/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHWB*MC2*MH*MW2^2*Nc*tag[zetaE])/(4*CW*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHB*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHWB*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MZ*Pi^2*SW) + 
 (alfa*CHWB*MC2*MH*MZ*Nc*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHB*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2) + 
 (13*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(48*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MW2]*tag[zetaE])/(16*MH*MZ*Pi^2*SW) + 
 (alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2*SW) + 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/(8*MW2*Pi^(3/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MH*Nc*SW*A0i[aa0, MW2]*tag[zetaE])/
  (24*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*SW*A0i[aa0, MW2]*
   tag[zetaE])/(2*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*A0i[aa0, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) + (3*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*
   tag[zetaE])/(4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (3*alfa*CHD*CW2*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (32*CW2*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*
   tag[zetaE])/(8*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (64*CW2*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHW*MC2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*Pi^2*SW2) + (alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) + (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2) - (alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) - (alfa*CHD*MC2*MH*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (16*MZ2*Pi^2*SW2) - (3*alfa*CHB*MC2*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) + (3*alfa*CHW*MC2*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) - (alfa*CHWB*MC2*MH*MW2*Nc*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MW2]*
   tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHB*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetaE])/(16*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MC2*MZ*Nc*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW*Pi^2*SW) - 
 (alfa*CHWB*MC2*MH*MZ*Nc*A0i[aa0, MZ2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (3*alfa*CHB*MC2*Nc*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MC2*Nc*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHB*MC2*MH*MH2*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MC2*MH*MH2*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHB*MC2*MH*MZ2*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MC2*MH*MZ2*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MC2*MH*MH2*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (16*MW*MZ*Pi^2*SW) - (alfa*CHWB*MC2*MH*MZ*Nc*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(16*MW*Pi^2*SW) - 
 (alfa*CHWB*MC2*MH*MH2*MZ*Nc*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (32*MW*MW2*Pi^2*SW) + (alfa*CHWB*MC2*MH*MZ*MZ2*Nc*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi^2) - 
 (11*alfa*CHWB*MC2*MH*MW*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (24*MZ*Pi^2*SW) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(4*MZ2*Pi^2*SW) + 
 (3*alfa^(3/2)*CWw*MC2*MH*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*Pi^(3/2)*SW) - (17*Sqrt[alfa]*CcH*MC*MH*MW*Nc*SW*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(96*Sqrt[2]*Pi^(5/2)) - 
 (Sqrt[alfa]*CcH*MC*MH*MW2^3*Nc*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (2*Sqrt[2]*CW2*MW*MZ2^2*Pi^(5/2)) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) - (3*alfa*CHD*MC2*MH*MW2^2*Nc*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*CW*MZ*Pi^2*SW*
   (-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2^3*Nc*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) - (alfa*CHD*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) + (alfa*CHD*MC2*MH*MW2*Nc*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHWB*MC2*MH*MW2^2*Nc*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2^2*Nc*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHbox*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2) - 
 (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) + 
 (alfa*CHWB*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2*SW) + 
 (5*Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*SW*tag[fer3]*tag[zetaE])/
  (108*Sqrt[2]*MW*Pi^(5/2)) + (2*Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MT2*MW*MW2*Nc^2*
   SW*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*SW*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^(5/2)) - (5*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*SW*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MC2*MH*MT2*MZ*Nc^2*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MC2*MH*MT2*MZ*Nc^2*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*tag[fer3]*
   tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (864*CW2*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MT2*Nc^2*tag[fer3]*
   tag[zetaE])/(576*CW2*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) - (2*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^2*SW2) - 
 (5*alfa*CHbox*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(24*MZ2*Pi^2*SW2) + 
 (5*alfa*CHbox*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/(108*CW2*MZ2*Pi^2*SW2) - 
 (2*alfa*CHWB*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*tag[zetaE])/
  (27*CW*MZ2^2*Pi^2*SW*SW2) + (2*alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MC2*MH*MT2*Nc^2*tag[fer3]*tag[zetaE])/
  (108*CW*MZ2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*tag[fer3]*
   tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2) - (2*alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^2) + (5*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) - 
 (alfa*CHWB*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (36*MW*MZ*Pi^2*SW) - (alfa*CHWB*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MW*MZ*Pi^2*SW) - 
 (2*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) - (5*Sqrt[alfa]*CcH*MC*MH*Nc^2*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) - 
 (2*Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc^2*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) + 
 (Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*SW*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^(5/2)) + (5*Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*SW*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) - 
 (2*alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (4*alfa*CHD*CW2*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (5*alfa*CHD*MC2*MH*MZ*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (5*alfa*CHD*CW2*MC2*MH*MZ*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2^2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MW2*Pi^2*SW2) - (2*alfa*CHbox*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (2*alfa*CHbox*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW2) + (alfa*CHD*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(24*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2*Pi^2*SW2) + (alfa*CHB*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MZ2*Pi^2*SW2) + (2*alfa*CHWB*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW*MZ2^2*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*CW*MC2*MH*MW2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW*SW2) - (5*alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2) + (alfa*CtB*CW*MC2*MH*MT*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW) - 
 (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2*SW) + (alfa*CHWB*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) + (5*Sqrt[alfa]*CcH*MC*MH*MT2*Nc^2*SW*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*Nc^2*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (54*Sqrt[2]*Pi^(5/2)) + (2*Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MT2*MW*MW2*Nc^2*SW*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^(5/2)) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MT2*MW*Nc^2*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MC2*MH*MT2*MZ*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MC2*MH*MT2*MZ*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MT2*MW2^2*Nc^2*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MC2*MH*MT2*MW2*Nc^2*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) + (alfa*CtW*MC2*MH*MT*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CtW*CW2*MC2*MH*MT*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (2*Sqrt[2]*MW*Pi^2*SW2) + (5*alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) - (2*alfa*CHbox*MC2*MH*MT2*MW2*Nc^2*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^2*SW2) - 
 (5*alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW2) - (alfa*CHD*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(24*MZ2*Pi^2*SW2) + 
 (5*alfa*CHbox*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2*Pi^2*SW2) - (2*alfa*CHWB*MC2*MH*MT2*MW2*Nc^2*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*CW*MZ2^2*Pi^2*SW*SW2) + 
 (2*alfa*CHWB*CW*MC2*MH*MT2*MW2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MC2*MH*MT2*Nc^2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW*MZ2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MC2*MH*MT2*Nc^2*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) - 
 (11*alfa*CHbox*MC2*MH*Nc*tag[zetamc])/(384*Pi^2) + 
 (53*alfa*CHD*MC2*MH*Nc*tag[zetamc])/(9216*CW2*Pi^2) - 
 (53*alfa*CHD*MC2*MH*MW2*Nc*tag[zetamc])/(4608*CW2*MZ2*Pi^2) - 
 (alfa*CHc*MC2*MH*MZ2*Nc*tag[zetamc])/(96*MW2*Pi^2) + 
 (7*Sqrt[alfa]*CcH*MC*MH*MW*Nc*tag[zetamc])/(1152*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MW*MW2*Nc*tag[zetamc])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*tag[zetamc])/(72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (53*Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*tag[zetamc])/(2304*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MZ2^2*Nc*tag[zetamc])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (11*alfa*CHWB*CW*MC2*MH*Nc*tag[zetamc])/(384*Pi^2*SW) - 
 (alfa*CcB*MC*MH*MZ*Nc*tag[zetamc])/(6*Sqrt[2]*Pi^2*SW) + 
 (5*alfa*CcB*MC*MH*MZ*MZ2*Nc*tag[zetamc])/(48*Sqrt[2]*MW2*Pi^2*SW) - 
 (53*alfa*CHWB*CW*MC2*MH*Nc*SW*tag[zetamc])/(2304*CW2*Pi^2) - 
 (125*alfa*CHD*MC2*MH*Nc*tag[zetamc])/(4608*Pi^2*SW2^2) + 
 (5*alfa*CHD*CW2*MC2*MH*Nc*tag[zetamc])/(1024*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MW2*Nc*tag[zetamc])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MW2*Nc*tag[zetamc])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2*Nc*tag[zetamc])/(64*CW2*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MH*MW2^2*Nc*tag[zetamc])/(144*MZ2^2*Pi^2*SW2^2) - 
 (49*alfa*CHD*MC2*MH*MW2*Nc*tag[zetamc])/(2304*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MC2*MH*MW2*Nc*tag[zetamc])/(512*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MW2^2*Nc*tag[zetamc])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MW2^2*Nc*tag[zetamc])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MZ2*Nc*tag[zetamc])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MZ2*Nc*tag[zetamc])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MZ2*Nc*tag[zetamc])/(128*CW2*MH*Pi^2*SW2^2) + 
 (53*alfa*CHD*MC2*MH*MZ2*Nc*tag[zetamc])/(3072*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MZ2^2*Nc*tag[zetamc])/(16*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MC2*MZ2^2*Nc*tag[zetamc])/(128*MH*MW2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*MC2*MH*Nc*tag[zetamc])/(576*Pi^2*SW2) + 
 (11*alfa*CHD*MC2*MH*Nc*tag[zetamc])/(1536*Pi^2*SW2) - 
 (5*alfa*CHbox*CW2*MC2*MH*Nc*tag[zetamc])/(256*Pi^2*SW2) + 
 (7*alfa*CcW*MC*MH*MW*Nc*tag[zetamc])/(24*Sqrt[2]*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MW2*Nc*tag[zetamc])/(8*MH*Pi^2*SW2) + 
 (alfa*CHW*MC2*MW2*Nc*tag[zetamc])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*tag[zetamc])/(72*MZ2*Pi^2*SW2) - 
 (11*alfa*CHD*MC2*MH*MW2*Nc*tag[zetamc])/(768*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MC2*MZ2*Nc*tag[zetamc])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MC2*MZ2*Nc*tag[zetamc])/(16*MH*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MZ2*Nc*tag[zetamc])/(32*CW2*MH*Pi^2*SW2) - 
 (5*alfa*CcW*MC*MH*MZ2*Nc*tag[zetamc])/(48*Sqrt[2]*MW*Pi^2*SW2) - 
 (53*alfa*CHbox*MC2*MH*MZ2*Nc*tag[zetamc])/(2304*MW2*Pi^2*SW2) - 
 (alfa*CHc*MC2*MH*MZ2*Nc*tag[zetamc])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHB*MC2*MZ2^2*Nc*tag[zetamc])/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MC2*MZ2^2*Nc*tag[zetamc])/(32*MH*MW2*Pi^2*SW2) - 
 (17*alfa*CHWB*CW*MC2*MH*Nc*tag[zetamc])/(576*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*CW2*MC2*MH*Nc*tag[zetamc])/(256*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MW2*Nc*tag[zetamc])/(8*MH*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*MC2*MH*MW*Nc*tag[zetamc])/(192*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MW*MW2*Nc*tag[zetamc])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*MC2*MH*MZ*Nc*tag[zetamc])/(384*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MC2*MW*MZ*Nc*tag[zetamc])/(16*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MC2*MH*MW2*Nc*tag[zetamc])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MZ2*Nc*tag[zetamc])/(32*CW2*MH*Pi^2*SW*SW2) - 
 (53*alfa*CHWB*CW*MC2*MH*MZ2*Nc*tag[zetamc])/(2304*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MZ*MZ2*Nc*tag[zetamc])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MC2*MZ2^2*Nc*tag[zetamc])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (53*alfa*CHbox*MC2*MH*Nc*SW2*tag[zetamc])/(2304*CW2*Pi^2) + 
 (3*CH*MC2*Nc*A0i[aa0, MH2]*tag[zetamc])/(64*MH*Pi^3) + 
 (3*Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(32*MW2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(8*MW2*Pi^2*SW2) - 
 (3*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MH2]*tag[zetamc])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (3*Sqrt[alfa]*CcH*MC*MW*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (3*alfa*CHD*MC2*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (16*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MC2*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (8*MH*Pi^2*SW2) - (3*alfa*CHW*MC2*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (16*MH*Pi^2*SW2) - (3*alfa*CcW*MC*MH*Nc*A0i[aa0, MW2]*tag[zetamc])/
  (16*Sqrt[2]*MW*Pi^2*SW2) - (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MW2]*
   tag[zetamc])/(16*MH*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MW2]*tag[zetamc])/(16*MH*MZ*Pi^2*SW*SW2) - 
 (7*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(2304*CW2*MZ2^2*Pi^2) + 
 (11*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(192*MZ2*Pi^2) + 
 (7*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(4608*CW2*MZ2*Pi^2) + 
 (7*Sqrt[alfa]*CcH*MC*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (1152*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (18*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CcH*MC*MH*MW*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CcH*MC*MZ2*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CcB*MC*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(4*Sqrt[2]*MZ*Pi^2*SW) - 
 (5*alfa*CcB*MC*MH*MZ*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (32*Sqrt[2]*MW2*Pi^2*SW) + (11*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(192*MZ2*Pi^2*SW) - 
 (7*alfa*CHWB*CW*MC2*MH*Nc*SW*A0i[aa0, MZ2]*tag[zetamc])/
  (1152*CW2*MZ2*Pi^2) + (3*alfa*CHbox*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHD*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (256*CW2*MH*Pi^2*SW2^2) + (7*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (1536*MW2*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(36*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(18*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (256*MZ2^2*Pi^2*SW2^2) - (61*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (2304*MZ2*Pi^2*SW2^2) - (alfa*CHD*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (512*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MC2*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (128*CW2*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(32*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(256*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHB*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHbox*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(64*CW2*MH*Pi^2*SW2) + 
 (5*alfa*CcW*MC*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(32*Sqrt[2]*MW*Pi^2*SW2) - 
 (7*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(1152*MW2*Pi^2*SW2) + 
 (alfa*CHc*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(18*MZ2^2*Pi^2*SW2) + 
 (11*alfa*CHD*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(384*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHbox*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(72*MZ2*Pi^2*SW2) + 
 (alfa*CHc*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(24*MZ2*Pi^2*SW2) - 
 (11*alfa*CHD*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(768*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(128*MZ2*Pi^2*SW2) - 
 (alfa*CcW*MC*MH*MW*Nc*A0i[aa0, MZ2]*tag[zetamc])/(4*Sqrt[2]*MZ2*Pi^2*SW2) - 
 (3*alfa*CHB*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(32*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MC2*MZ2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(64*MH*MW2*Pi^2*SW2) - 
 (3*alfa*CHWB*CW*MC2*Nc*A0i[aa0, MZ2]*tag[zetamc])/(64*CW2*MH*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (1152*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (192*MW*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MC2*MW*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (32*MH*MZ*Pi^2*SW*SW2) - (3*alfa*CHWB*MC2*MZ*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (16*MH*MW*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(18*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (128*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*MW*Nc*A0i[aa0, MZ2]*tag[zetamc])/
  (24*MZ*MZ2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MC2*MZ2*Nc*A0i[aa0, MZ2]*
   tag[zetamc])/(64*MH*MW2*Pi^2*SW*SW2) - 
 (7*alfa*CHbox*MC2*MH*Nc*SW2*A0i[aa0, MZ2]*tag[zetamc])/(1152*CW2*MZ2*Pi^2) + 
 (alfa*MC*MH*MT*MT2*Nc*C1qu[2, 3, 3, 2]*tag[zetamc])/(32*MW2*Pi^2*SW2) - 
 (alfa*MC*MH*MT*Nc*A0i[aa0, MT2]*C1qu[2, 3, 3, 2]*tag[zetamc])/
  (16*MW2*Pi^2*SW2) + (alfa*CF*MC*MH*MT*MT2*Nc*C8qu[2, 3, 3, 2]*tag[zetamc])/
  (32*MW2*Pi^2*SW2) - (alfa*CF*MC*MH*MT*Nc*A0i[aa0, MT2]*C8qu[2, 3, 3, 2]*
   tag[zetamc])/(16*MW2*Pi^2*SW2) + (alfa*MC2*MH*Nc*CHq1[2, 2]*tag[zetamc])/
  (96*Pi^2*SW2) + (11*alfa*MC2*MH*MZ2*Nc*CHq1[2, 2]*tag[zetamc])/
  (384*MW2*Pi^2*SW2) - (11*alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq1[2, 2]*
   tag[zetamc])/(192*MW2*Pi^2*SW2) + 
 (alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq1[2, 2]*tag[zetamc])/(24*MZ2*Pi^2*SW2) - 
 (11*alfa*MC2*MH*Nc*CHq3[2, 2]*tag[zetamc])/(192*Pi^2*SW2) - 
 (11*alfa*MC2*MH*MZ2*Nc*CHq3[2, 2]*tag[zetamc])/(384*MW2*Pi^2*SW2) + 
 (11*alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq3[2, 2]*tag[zetamc])/
  (192*MW2*Pi^2*SW2) - (alfa*MC2*MH*Nc*A0i[aa0, MZ2]*CHq3[2, 2]*tag[zetamc])/
  (24*MZ2*Pi^2*SW2) + (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2]*tag[zetamc])/
  (48*MW2*Pi^2) + (alfa*CHc*MC2*MH*Nc*Log[\[Mu]^2/MC2]*tag[zetamc])/
  (48*Pi^2*SW2) - (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MC2]*tag[zetamc])/
  (48*MW2*Pi^2*SW2) + (alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (192*Pi^2) + (17*alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (4608*CW2*Pi^2) - (17*alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (2304*CW2*MZ2*Pi^2) - (alfa*CHc*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (48*MW2*Pi^2) - (5*Sqrt[alfa]*CcH*MC*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CcH*MC*MH*MW*MW2*Nc*
   Log[\[Mu]^2/MZ2]*tag[zetamc])/(36*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CcH*MC*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (1152*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(192*Pi^2*SW) - 
 (17*alfa*CHWB*CW*MC2*MH*Nc*SW*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (1152*CW2*Pi^2) - (71*alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (2304*Pi^2*SW2^2) + (alfa*CHD*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (512*Pi^2*SW2^2) - (alfa*CHD*MC2*MH*MW2^2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (72*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (256*MZ2*Pi^2*SW2^2) + (17*alfa*CHD*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(1536*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(144*Pi^2*SW2) - 
 (alfa*CHD*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(768*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(128*Pi^2*SW2) - 
 (alfa*CHbox*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(36*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/(384*MZ2*Pi^2*SW2) - 
 (17*alfa*CHbox*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (1152*MW2*Pi^2*SW2) + (5*alfa*CHWB*CW*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*CW2*MC2*MH*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (128*Pi^2*SW*SW2) - (alfa*CHWB*MC2*MH*MW*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (48*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MC2*MH*MZ*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (192*MW*Pi^2*SW*SW2) - (alfa*CHWB*CW*MC2*MH*MW2*Nc*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(36*MZ2*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MC2*MH*MZ2*Nc*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (1152*MW2*Pi^2*SW*SW2) - (17*alfa*CHbox*MC2*MH*Nc*SW2*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(1152*CW2*Pi^2) + (alfa*MC2*MH*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(48*Pi^2*SW2) - 
 (alfa*MC2*MH*MZ2*Nc*CHq1[2, 2]*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (192*MW2*Pi^2*SW2) - (alfa*MC2*MH*Nc*CHq3[2, 2]*Log[\[Mu]^2/MZ2]*
   tag[zetamc])/(48*Pi^2*SW2) + 
 (alfa*MC2*MH*MZ2*Nc*CHq3[2, 2]*Log[\[Mu]^2/MZ2]*tag[zetamc])/
  (192*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtH*MC2*MT*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamc])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CcH*MC*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetamc])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetamc])/
  (16*MH*MW2*Pi^2*SW2^2) + (alfa*CHD*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamc])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetamc])/
  (4*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamc])/(8*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MC2*MT2*Nc^2*A0i[aa0, MT2]*tag[fer3]*tag[zetamc])/
  (8*MH*MW*MZ*Pi^2*SW*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaE_4_.m <==
(alfa*(-9*(2 + 21*Log[\[Mu]^2/MW2]) + 16*Nc*Log[\[Mu]^2/MT2]*tag[fer3]))/
 (216*Pi)


==> Electronic_Results/Results/Decoupling_Constants/zetaE_6_.m <==
(9*Sqrt[alfa]*CWw*MW2*SW*Log[\[Mu]^2/MW2])/(2*Pi^(3/2)) + 
 (CW*MT*Nc*(-(CtW*MW2*MZ) + CtW*MZ*MZ2 + 2*CtB*MW*MZ2*SW + CtW*MZ*MZ2*SW2)*
   Log[\[Mu]^2/MT2]*tag[fer3])/(3*Sqrt[2]*MZ2*Pi^2) + 
 (-((MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW - CHWB*MW2*MZ2*SW2)*
     (3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 2*MZ2^2 + 
      3*MH2^2*Log[\[Mu]^2/MH2] + 2*MW2*(MH2 + 6*MW2)*Log[\[Mu]^2/MW2] + 
      MZ2*(MH2 + 6*MZ2)*Log[\[Mu]^2/MZ2])) + 
   MH2*(MW*MZ*(MH2 + 2*MW2 + MZ2)*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - 
     CHWB*MW2*MZ2*(MH2 - 2*MW2 + MZ2)*SW2 + 
     MH2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
      Log[\[Mu]^2/MH2] + 2*MW2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - 
       7*CHWB*MW2*MZ2*SW2)*Log[\[Mu]^2/MW2] + 
     MZ2*(MW*MZ*(CHB*MW2 - CHW*MW2 + CHW*MZ2)*SW - CHWB*MW2*MZ2*SW2)*
      Log[\[Mu]^2/MZ2]) - 8*MT2^2*Nc*(CHWB*MW2*(-MW2 + MZ2) - 
     MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*(1 + Log[\[Mu]^2/MT2])*tag[fer3])/
  (16*MH2*MW*MZ*MZ2*Pi^2*SW)


==> Electronic_Results/Results/Decoupling_Constants/zetaMB_4_.m <==
(alfa*((-18*(3*CW2*MH2^2 + 2*CW2*MH2*MW2 + 4*CW2*MW2^2 + CW2*MH2*MZ2 + 
      2*MW2*MZ2 + 3*CW2*MH2^2*Log[\[Mu]^2/MH2] + 2*CW2*MW2*(MH2 + 6*MW2)*
       Log[\[Mu]^2/MW2] + CW2*MH2*MZ2*Log[\[Mu]^2/MZ2] + 
      6*MW2*MZ2*Log[\[Mu]^2/MZ2]))/(CW2*MH2) - 
   (54*MT2^2*(MT2 - 2*MW2)*MZ2*Log[\[Mu]^2/MT2] - 
     18*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*MZ2*Log[\[Mu]^2/MW2] + 
     (MT2 - MW2)*(45*MT2^2*MZ2 + MT2*(40*MW2^2 - 101*MW2*MZ2 - 11*MZ2^2) + 
       MW2*(-40*MW2^2 + 2*MW2*MZ2 + 11*MZ2^2) + 6*(MT2 - MW2)*
        (8*MW2^2 - 4*MW2*MZ2 - 7*MZ2^2)*Log[\[Mu]^2/MZ2]))/
    ((MT2 - MW2)^2*MZ2) + (144*MT2^2*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3])/
    MH2))/(576*MW2*Pi*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMB_6_.m <==
(3*CH*MW^2*SW^2*(MH2 + MH2*Log[\[Mu]^2/MH2]))/(16*Alfa*MH2*Pi^3) + 
 (MT*MT2*(2*C1qtqb + 2*C8qtqb*CF + 4*C1qtqb*Nc)*(1 + Log[\[Mu]^2/MT2]))/
  (32*MB*Pi^2) + (3*CHtb*MT*MT2^3 - 10*CHb*MB*MT2^2*MW2 - 
   9*CHtb*MT*MT2^2*MW2 + 20*CHb*MB*MT2*MW2^2 + 9*CHtb*MT*MT2*MW2^2 - 
   10*CHb*MB*MW2^3 - 3*CHtb*MT*MW2^3 + 4*CHb*MB*MT2^2*MZ2 - 
   8*CHb*MB*MT2*MW2*MZ2 + 4*CHb*MB*MW2^2*MZ2 - 10*MB*MT2^2*MW2*CHq1[3, 3] + 
   20*MB*MT2*MW2^2*CHq1[3, 3] - 10*MB*MW2^3*CHq1[3, 3] + 
   MB*MT2^2*MZ2*CHq1[3, 3] - 2*MB*MT2*MW2*MZ2*CHq1[3, 3] + 
   MB*MW2^2*MZ2*CHq1[3, 3] - 15*MB*MT2^3*CHq3[3, 3] + 
   20*MB*MT2^2*MW2*CHq3[3, 3] + 23*MB*MT2*MW2^2*CHq3[3, 3] - 
   28*MB*MW2^3*CHq3[3, 3] + MB*MT2^2*MZ2*CHq3[3, 3] - 
   2*MB*MT2*MW2*MZ2*CHq3[3, 3] + MB*MW2^2*MZ2*CHq3[3, 3] + 
   3*MT2*(CHtb*MT*(MT2^2 - 5*MT2*MW2 + 4*MW2^2) - 6*MB*MT2*(MT2 - 2*MW2)*
      CHq3[3, 3])*Log[\[Mu]^2/MT2] + 9*CHtb*MT*MT2*MW2^2*Log[\[Mu]^2/MW2] - 
   9*CHtb*MT*MW2^3*Log[\[Mu]^2/MW2] - 18*MB*MT2*MW2^2*CHq3[3, 3]*
    Log[\[Mu]^2/MW2] + 3*CHtb*MT*(MT2 - MW2)*((MT2 - MW2)^2 + 
     MT2*(MT2 - 4*MW2)*Log[\[Mu]^2/MT2] + 3*MW2^2*Log[\[Mu]^2/MW2]) - 
   12*CHb*MB*MT2^2*MW2*Log[\[Mu]^2/MZ2] + 24*CHb*MB*MT2*MW2^2*
    Log[\[Mu]^2/MZ2] - 12*CHb*MB*MW2^3*Log[\[Mu]^2/MZ2] - 
   6*CHb*MB*MT2^2*MZ2*Log[\[Mu]^2/MZ2] + 12*CHb*MB*MT2*MW2*MZ2*
    Log[\[Mu]^2/MZ2] - 6*CHb*MB*MW2^2*MZ2*Log[\[Mu]^2/MZ2] - 
   12*MB*MT2^2*MW2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 24*MB*MT2*MW2^2*CHq1[3, 3]*
    Log[\[Mu]^2/MZ2] - 12*MB*MW2^3*CHq1[3, 3]*Log[\[Mu]^2/MZ2] + 
   12*MB*MT2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 24*MB*MT2*MW2*MZ2*CHq1[3, 3]*
    Log[\[Mu]^2/MZ2] + 12*MB*MW2^2*MZ2*CHq1[3, 3]*Log[\[Mu]^2/MZ2] - 
   12*MB*MT2^2*MW2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 24*MB*MT2*MW2^2*CHq3[3, 3]*
    Log[\[Mu]^2/MZ2] - 12*MB*MW2^3*CHq3[3, 3]*Log[\[Mu]^2/MZ2] + 
   12*MB*MT2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2] - 24*MB*MT2*MW2*MZ2*CHq3[3, 3]*
    Log[\[Mu]^2/MZ2] + 12*MB*MW2^2*MZ2*CHq3[3, 3]*Log[\[Mu]^2/MZ2])/
  (96*MB*(MT2 - MW2)^2*Pi^2) + 
 (6*CtW*MB*MT*MT2^2*MW*MZ - 12*CbW*MT2^3*MW*MZ + 24*CtW*MB*MT*MT2*MW*MW2*MZ + 
   4*CbW*MT2^2*MW*MW2*MZ - 30*CtW*MB*MT*MW*MW2^2*MZ + 
   28*CbW*MT2*MW*MW2^2*MZ - 20*CbW*MW*MW2^3*MZ + 2*CbW*MT2^2*MW*MZ*MZ2 - 
   4*CbW*MT2*MW*MW2*MZ*MZ2 + 2*CbW*MW*MW2^2*MZ*MZ2 - 8*CbB*MT2^2*MW2*MZ2*SW + 
   16*CbB*MT2*MW2^2*MZ2*SW - 8*CbB*MW2^3*MZ2*SW + 2*CbB*MT2^2*MZ2^2*SW - 
   4*CbB*MT2*MW2*MZ2^2*SW + 2*CbB*MW2^2*MZ2^2*SW - 
   36*CtW*MB*MT*MT2^2*MW*MZ*Log[\[Mu]^2/MT2] - 
   36*CbW*MT2^3*MW*MZ*Log[\[Mu]^2/MT2] + 72*CtW*MB*MT*MT2*MW*MW2*MZ*
    Log[\[Mu]^2/MT2] + 36*CbW*MT2^2*MW*MW2*MZ*Log[\[Mu]^2/MT2] - 
   36*CtW*MB*MT*MW*MW2^2*MZ*Log[\[Mu]^2/MW2] + 36*CbW*MT2*MW*MW2^2*MZ*
    Log[\[Mu]^2/MW2] - 36*CbW*MW*MW2^3*MZ*Log[\[Mu]^2/MW2] - 
   24*CbW*MT2^2*MW*MW2*MZ*Log[\[Mu]^2/MZ2] + 48*CbW*MT2*MW*MW2^2*MZ*
    Log[\[Mu]^2/MZ2] - 24*CbW*MW*MW2^3*MZ*Log[\[Mu]^2/MZ2] + 
   6*CbW*MT2^2*MW*MZ*MZ2*Log[\[Mu]^2/MZ2] - 12*CbW*MT2*MW*MW2*MZ*MZ2*
    Log[\[Mu]^2/MZ2] + 6*CbW*MW*MW2^2*MZ*MZ2*Log[\[Mu]^2/MZ2] - 
   24*CbB*MT2^2*MW2*MZ2*SW*Log[\[Mu]^2/MZ2] + 48*CbB*MT2*MW2^2*MZ2*SW*
    Log[\[Mu]^2/MZ2] - 24*CbB*MW2^3*MZ2*SW*Log[\[Mu]^2/MZ2] + 
   6*CbB*MT2^2*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 12*CbB*MT2*MW2*MZ2^2*SW*
    Log[\[Mu]^2/MZ2] + 6*CbB*MW2^2*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 
   2*CbB*(MT2 - MW2)^2*(4*MW2 - MZ2)*MZ2*SW*(1 + 3*Log[\[Mu]^2/MZ2]) - 
   2*CbW*MW*(MT2 - MW2)*MZ*(18*MT2^2*Log[\[Mu]^2/MT2] - 
     18*MW2^2*Log[\[Mu]^2/MW2] + (MT2 - MW2)*(6*MT2 + 10*MW2 - MZ2 + 
       3*(4*MW2 - MZ2)*Log[\[Mu]^2/MZ2])))/(96*Sqrt[2]*MB*(MT2 - MW2)^2*MZ*
   Pi^2) - (MW2*SW2*(2*CbH*MH2*(3*MH2 + 2*MW2 + MZ2) - 
    2*CbH*(3*MH2^2 + 2*MH2*MW2 + 4*MW2^2 + MH2*MZ2 + 2*MZ2^2) - 
    24*CbH*MW2^2*Log[\[Mu]^2/MW2] - 12*CbH*MZ2^2*Log[\[Mu]^2/MZ2] + 
    8*CbH*MT2^2*Nc*tag[fer3] + 8*MT2*(CtH*MB*MT + CbH*MT2)*Nc*tag[fer3] + 
    8*CtH*MB*MT*MT2*Nc*Log[\[Mu]^2/MT2]*tag[fer3] + 
    16*CbH*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3] + 
    8*CtH*MB*MT*MT2*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3]))/
  (64*Sqrt[2]*Sqrt[alfa]*MB*MH2*MW*Pi^(5/2)*SW) + 
 ((6*(4*(CHWB*MW*(2*MW2^2 - MW2*MZ2 + 2*MZ2^2) + 
        MZ*(CHB*MZ2*(-MW2 + MZ2) + CHW*MW2*(2*MW2 + MZ2))*SW) - 
      3*CHWB*MH2^2*MW*(1 + Log[\[Mu]^2/MH2]) - 
      2*MW2*(CHWB*MW*(MH2 + 6*MW2) + 6*CHW*MW2*MZ*SW)*
       (1 + Log[\[Mu]^2/MW2]) - MZ2*(CHWB*MW*(MH2 - 6*MW2 + 12*MZ2) + 
        6*MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*(1 + Log[\[Mu]^2/MZ2])))/MH2 + 
   (CHWB*MW2*(-18*MT2^2*(MT2 - 2*MW2)*Log[\[Mu]^2/MT2] + 
      6*MW2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*Log[\[Mu]^2/MW2] + 
      (MT2 - MW2)*(-15*MT2^2 + 17*MT2*MW2 + 16*MW2^2 + 7*MT2*MZ2 - 
        7*MW2*MZ2 - 6*(MT2 - MW2)*(2*MW2 - 3*MZ2)*Log[\[Mu]^2/MZ2])))/
    (MW*(MT2 - MW2)^2) + (48*CHWB*MT2^2*MW*Nc*(1 + Log[\[Mu]^2/MT2])*
     tag[fer3])/MH2)/(96*MZ*Pi^2*SW) - 
 (18*(MT2 - MW2)^2*(-4*CHD*MW2*(4*MW2^2 - 2*MW2*MZ2 + MZ2^2) - 
     16*CHbox*MZ2*(2*MW2^2 + MZ2^2)*SW2 + 
     MH2^2*(CHD*(8*MW2 - 5*MZ2) + 20*CHbox*(-MW2 + MZ2))*
      (1 + Log[\[Mu]^2/MH2]) + 2*MW2^2*(CHD*(MH2 + 12*MW2 - 6*MZ2) + 
       24*CHbox*(-MW2 + MZ2))*(1 + Log[\[Mu]^2/MW2]) + 
     MZ2*(24*CHbox*MZ2*(-MW2 + MZ2) + CHD*(2*MH2*MW2 - MH2*MZ2 + 6*MW2*MZ2))*
      (1 + Log[\[Mu]^2/MZ2])) + 
   CHD*MH2*(54*MT2^2*(MT2 - 2*MW2)*MW2*Log[\[Mu]^2/MT2] - 
     18*MW2^2*(2*MT2^2 - 7*MT2*MW2 + 2*MW2^2)*Log[\[Mu]^2/MW2] + 
     (MT2 - MW2)*(MW2*(45*MT2^2 - 61*MT2*MW2 - 38*MW2^2) + 
       22*MW2*(-MT2 + MW2)*MZ2 + 11*(MT2 - MW2)*MZ2^2 + 
       6*(MT2 - MW2)*(4*MW2^2 - 14*MW2*MZ2 + 7*MZ2^2)*Log[\[Mu]^2/MZ2])) + 
   144*MT2^2*(MT2 - MW2)^2*Nc*(CHD*(-2*MW2 + MZ2) - 4*CHbox*MZ2*SW2)*
    (1 + Log[\[Mu]^2/MT2])*tag[fer3])/(1152*MH2*(MT2 - MW2)^2*MZ2*Pi^2*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMC_4_.m <==
-(alfa*(54*MH2^2*MZ2 + MH2*(160*MW2^2 - 146*MW2*MZ2 + 67*MZ2^2) + 
    12*(9*MZ2^3 + 4*MH2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*Log[\[Mu]^2/MZ2] + 
    36*MZ2*(2*MW2^2 + MZ2^2 - 4*MT2^2*Nc*tag[fer3]) + 
    18*MZ2*(3*MH2^2*Log[\[Mu]^2/MH2] + 12*MW2^2*Log[\[Mu]^2/MW2] - 
      8*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3])))/(576*MH2*MW2*MZ2*Pi*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMC_6_.m <==
(3*CH*MW2*SW2*(1 + Log[\[Mu]^2/MH2]))/(16*alfa*Pi^3) + 
 (MT*MT2*(-C1qu[2, 3, 3, 2] - CF*C8qu[2, 3, 3, 2])*(1 + 2*Log[\[Mu]^2/MT2]))/
  (8*Sqrt[MC2]*Pi^2) + (CcW*MW*(-14*MW2 + 5*MZ2) + 
   CcB*MZ*(8*MW2 - 5*MZ2)*SW - 18*CcW*MW*MW2*Log[\[Mu]^2/MW2] - 
   3*(8*MW2 - 5*MZ2)*(CcW*MW - CcB*MZ*SW)*Log[\[Mu]^2/MZ2])/
  (24*Sqrt[2]*Sqrt[MC2]*Pi^2) + (2*CHc*(10*MW2 - 7*MZ2) + 20*MW2*CHq1[2, 2] - 
   11*MZ2*CHq1[2, 2] - 38*MW2*CHq3[2, 2] + 11*MZ2*CHq3[2, 2] + 
   6*(CHc*(4*MW2 - MZ2) - 4*MZ2*SW2*(CHq1[2, 2] - CHq3[2, 2]))*
    Log[\[Mu]^2/MZ2])/(96*Pi^2) - 
 (MW2*SW2*(-(CcH*(2*MW2^2 + MZ2^2)) - 6*CcH*MW2^2*Log[\[Mu]^2/MW2] - 
    3*CcH*MZ2^2*Log[\[Mu]^2/MZ2] + 4*MT2*(CtH*Sqrt[MC2]*MT + CcH*MT2)*Nc*
     tag[fer3] + 4*MT2*(CtH*Sqrt[MC2]*MT + CcH*MT2)*Nc*Log[\[Mu]^2/MT2]*
     tag[fer3]))/(16*Sqrt[2]*Sqrt[alfa*MC2]*MH2*MW*Pi^(5/2)*SW) + 
 ((CHWB*MW2*(-38*MW2 + 11*MZ2 + 24*(-MW2 + MZ2)*Log[\[Mu]^2/MZ2]))/MW + 
   (6*(4*(CHWB*MW*(2*MW2^2 - MW2*MZ2 + 2*MZ2^2) + 
        MZ*(CHB*MZ2*(-MW2 + MZ2) + CHW*MW2*(2*MW2 + MZ2))*SW) - 
      3*CHWB*MH2^2*MW*(1 + Log[\[Mu]^2/MH2]) - 12*MW2^2*(CHWB*MW + CHW*MZ*SW)*
       (1 + Log[\[Mu]^2/MW2]) + 6*MZ2*(CHWB*MW*(MW2 - 2*MZ2) - 
        MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*(1 + Log[\[Mu]^2/MZ2]) + 
      8*CHWB*MT2^2*MW*Nc*(1 + Log[\[Mu]^2/MT2])*tag[fer3]))/MH2)/
  (96*MZ*Pi^2*SW) - (18*MH2^2*(CHD*(8*MW2 - 5*MZ2) + 20*CHbox*(-MW2 + MZ2))*
    Log[\[Mu]^2/MH2] - 12*(-36*CHbox*MZ2^3*SW2 + 
     CHD*(-9*MW2*MZ2^2 + 4*MH2*MZ2^2*SW2^2))*Log[\[Mu]^2/MZ2] + 
   72*CHbox*MZ2*SW2*(5*MH2^2 + 4*MW2^2 + 2*MZ2^2 - 8*MT2^2*Nc*tag[fer3]) + 
   72*(CHD*(-2*MW2 + MZ2) - 4*CHbox*MZ2*SW2)*(-3*MW2^2*Log[\[Mu]^2/MW2] + 
     2*MT2^2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]) + 
   CHD*(18*MH2^2*(8*MW2 - 5*MZ2) + MH2*(14*MW2^2 + 134*MW2*MZ2 - 67*MZ2^2) + 
     36*(MW2*(4*MW2^2 - 2*MW2*MZ2 + MZ2^2) + 4*MT2^2*(-2*MW2 + MZ2)*Nc*
        tag[fer3])))/(1152*MH2*MZ2*Pi^2*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMMU_4_.m <==
-(alfa*(40*MH2*MW2^2 + 6*MH2^2*MZ2 - 54*MH2*MW2*MZ2 + 8*MW2^2*MZ2 + 
    23*MH2*MZ2^2 + 4*MZ2^3 + 6*MH2^2*MZ2*Log[\[Mu]^2/MH2] + 
    24*MW2^2*MZ2*Log[\[Mu]^2/MW2] + 48*MH2*MW2^2*Log[\[Mu]^2/MZ2] - 
    72*MH2*MW2*MZ2*Log[\[Mu]^2/MZ2] + 24*MH2*MZ2^2*Log[\[Mu]^2/MZ2] + 
    12*MZ2^3*Log[\[Mu]^2/MZ2] - 16*MT2^2*MZ2*Nc*tag[fer3] - 
    16*MT2^2*MZ2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]))/(64*MH2*MW2*MZ2*Pi*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMMU_6_.m <==
(MT*MT2*Nc*C1lequ[2, 2, 3, 3]*(-1 + Log[MT2/\[Mu]^2]))/(8*Sqrt[MMU2]*Pi^2) + 
 (3*CH*MW2*SW2*(1 + Log[\[Mu]^2/MH2]))/(16*alfa*Pi^3) + 
 (-6*CmuW*MW*MW2 + 3*CmuW*MW*MZ2 - 4*CmuB*MW2*MZ*SW + 3*CmuB*MZ*MZ2*SW - 
   6*CmuW*MW*MW2*Log[\[Mu]^2/MW2] - 3*(4*MW2 - 3*MZ2)*(CmuW*MW + CmuB*MZ*SW)*
    Log[\[Mu]^2/MZ2])/(8*Sqrt[2]*Sqrt[MMU2]*Pi^2) + 
 (-10*CHmu*MW2 + 8*CHmu*MZ2 - 10*MW2*CHl1[2, 2] + 7*MZ2*CHl1[2, 2] - 
   16*MW2*CHl3[2, 2] + 7*MZ2*CHl3[2, 2] - 
   6*(2*CHmu*MW2 - CHmu*MZ2 - 2*MZ2*SW2*CHl1[2, 2] + 
     2*(MW2 - MZ2)*CHl3[2, 2])*Log[\[Mu]^2/MZ2])/(32*Pi^2) + 
 (MW2*SW2*(2*CmuH*MW2^2 + CmuH*MZ2^2 + 6*CmuH*MW2^2*Log[\[Mu]^2/MW2] + 
    3*CmuH*MZ2^2*Log[\[Mu]^2/MZ2] - 4*CtH*Sqrt[MMU2]*MT*MT2*Nc*tag[fer3] - 
    4*CmuH*MT2^2*Nc*tag[fer3] - 4*MT2*(CtH*Sqrt[MMU2]*MT + CmuH*MT2)*Nc*
     Log[\[Mu]^2/MT2]*tag[fer3]))/(16*Sqrt[2]*MH2*Sqrt[alfa*MMU2]*MW*Pi^(5/2)*
   SW) - (6*CHWB*MH2^2*MW2 + 16*CHWB*MH2*MW2^2 + 8*CHWB*MW2^3 - 
   7*CHWB*MH2*MW2*MZ2 - 4*CHWB*MW2^2*MZ2 + 8*CHWB*MW2*MZ2^2 + 
   8*CHW*MW*MW2^2*MZ*SW - 4*CHB*MW*MW2*MZ*MZ2*SW + 4*CHW*MW*MW2*MZ*MZ2*SW + 
   4*CHB*MW*MZ*MZ2^2*SW + 6*CHWB*MH2^2*MW2*Log[\[Mu]^2/MH2] + 
   24*CHWB*MW2^3*Log[\[Mu]^2/MW2] + 24*CHW*MW*MW2^2*MZ*SW*Log[\[Mu]^2/MW2] + 
   12*CHWB*MH2*MW2^2*Log[\[Mu]^2/MZ2] - 12*CHWB*MH2*MW2*MZ2*
    Log[\[Mu]^2/MZ2] - 12*CHWB*MW2^2*MZ2*Log[\[Mu]^2/MZ2] + 
   24*CHWB*MW2*MZ2^2*Log[\[Mu]^2/MZ2] - 12*CHB*MW*MW2*MZ*MZ2*SW*
    Log[\[Mu]^2/MZ2] + 12*CHW*MW*MW2*MZ*MZ2*SW*Log[\[Mu]^2/MZ2] + 
   12*CHB*MW*MZ*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 16*CHWB*MT2^2*MW2*Nc*tag[fer3] - 
   16*CHWB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*tag[fer3])/(32*MH2*MW*MZ*Pi^2*SW) + 
 (40*CHbox*MH2^2*MW2 - 16*CHD*MH2^2*MW2 + 14*CHD*MH2*MW2^2 + 32*CHbox*MW2^3 - 
   16*CHD*MW2^3 - 40*CHbox*MH2^2*MZ2 + 10*CHD*MH2^2*MZ2 - 
   46*CHD*MH2*MW2*MZ2 - 32*CHbox*MW2^2*MZ2 + 8*CHD*MW2^2*MZ2 + 
   23*CHD*MH2*MZ2^2 + 16*CHbox*MW2*MZ2^2 - 4*CHD*MW2*MZ2^2 - 16*CHbox*MZ2^3 + 
   2*MH2^2*(-8*CHD*MW2 + 20*CHbox*(MW2 - MZ2) + 5*CHD*MZ2)*Log[\[Mu]^2/MH2] + 
   96*CHbox*MW2^3*Log[\[Mu]^2/MW2] - 48*CHD*MW2^3*Log[\[Mu]^2/MW2] - 
   96*CHbox*MW2^2*MZ2*Log[\[Mu]^2/MW2] + 24*CHD*MW2^2*MZ2*Log[\[Mu]^2/MW2] + 
   24*CHD*MH2*MW2^2*Log[\[Mu]^2/MZ2] - 48*CHD*MH2*MW2*MZ2*Log[\[Mu]^2/MZ2] + 
   24*CHD*MH2*MZ2^2*Log[\[Mu]^2/MZ2] + 48*CHbox*MW2*MZ2^2*Log[\[Mu]^2/MZ2] - 
   12*CHD*MW2*MZ2^2*Log[\[Mu]^2/MZ2] - 48*CHbox*MZ2^3*Log[\[Mu]^2/MZ2] - 
   64*CHbox*MT2^2*MW2*Nc*tag[fer3] + 32*CHD*MT2^2*MW2*Nc*tag[fer3] + 
   64*CHbox*MT2^2*MZ2*Nc*tag[fer3] - 16*CHD*MT2^2*MZ2*Nc*tag[fer3] - 
   16*MT2^2*(4*CHbox*MW2 - 2*CHD*MW2 - 4*CHbox*MZ2 + CHD*MZ2)*Nc*
    Log[\[Mu]^2/MT2]*tag[fer3])/(128*MH2*MZ2*Pi^2*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMTA_4_.m <==
-(alfa*(40*MH2*MW2^2 + 6*MH2^2*MZ2 - 54*MH2*MW2*MZ2 + 8*MW2^2*MZ2 + 
    23*MH2*MZ2^2 + 4*MZ2^3 + 6*MH2^2*MZ2*Log[\[Mu]^2/MH2] + 
    24*MW2^2*MZ2*Log[\[Mu]^2/MW2] + 48*MH2*MW2^2*Log[\[Mu]^2/MZ2] - 
    72*MH2*MW2*MZ2*Log[\[Mu]^2/MZ2] + 24*MH2*MZ2^2*Log[\[Mu]^2/MZ2] + 
    12*MZ2^3*Log[\[Mu]^2/MZ2] - 16*MT2^2*MZ2*Nc*tag[fer3] - 
    16*MT2^2*MZ2*Nc*Log[\[Mu]^2/MT2]*tag[fer3]))/(64*MH2*MW2*MZ2*Pi*SW2)


==> Electronic_Results/Results/Decoupling_Constants/zetaMTA_6_.m <==
(3*CH*MW2*SW2*(1 + Log[\[Mu]^2/MH2]))/(16*alfa*Pi^3) + 
 (MT*MT2*Nc*C1lequ[3, 3, 3, 3]*(-1 - Log[\[Mu]^2/MT2]))/(8*Sqrt[MTA2]*Pi^2) + 
 (-6*CtauW*MW*MW2 + 3*CtauW*MW*MZ2 - 4*CtauB*MW2*MZ*SW + 3*CtauB*MZ*MZ2*SW - 
   6*CtauW*MW*MW2*Log[\[Mu]^2/MW2] - 3*(4*MW2 - 3*MZ2)*
    (CtauW*MW + CtauB*MZ*SW)*Log[\[Mu]^2/MZ2])/(8*Sqrt[2]*Sqrt[MTA2]*Pi^2) + 
 (-10*CHtau*MW2 + 8*CHtau*MZ2 - 10*MW2*CHl1[3, 3] + 7*MZ2*CHl1[3, 3] - 
   16*MW2*CHl3[3, 3] + 7*MZ2*CHl3[3, 3] - 
   6*(2*CHtau*MW2 - CHtau*MZ2 - 2*MZ2*SW2*CHl1[3, 3] + 2*MW2*CHl3[3, 3] - 
     2*MZ2*CHl3[3, 3])*Log[\[Mu]^2/MZ2])/(32*Pi^2) - 
 (MW2*SW2*(-2*CtauH*MW2^2 - CtauH*MZ2^2 - 6*CtauH*MW2^2*Log[\[Mu]^2/MW2] - 
    3*CtauH*MZ2^2*Log[\[Mu]^2/MZ2] + 4*CtauH*MT2^2*Nc*tag[fer3] + 
    4*CtH*MT*MT2*Sqrt[MTA2]*Nc*tag[fer3] + 
    4*MT2*(CtauH*MT2 + CtH*MT*Sqrt[MTA2])*Nc*Log[\[Mu]^2/MT2]*tag[fer3]))/
  (16*Sqrt[2]*MH2*Sqrt[alfa*MTA2]*MW*Pi^(5/2)*SW) - 
 (6*CHWB*MH2^2*MW2 + 16*CHWB*MH2*MW2^2 + 8*CHWB*MW2^3 - 7*CHWB*MH2*MW2*MZ2 - 
   4*CHWB*MW2^2*MZ2 + 8*CHWB*MW2*MZ2^2 + 8*CHW*MW*MW2^2*MZ*SW - 
   4*CHB*MW*MW2*MZ*MZ2*SW + 4*CHW*MW*MW2*MZ*MZ2*SW + 4*CHB*MW*MZ*MZ2^2*SW + 
   6*CHWB*MH2^2*MW2*Log[\[Mu]^2/MH2] + 24*CHWB*MW2^3*Log[\[Mu]^2/MW2] + 
   24*CHW*MW*MW2^2*MZ*SW*Log[\[Mu]^2/MW2] + 12*CHWB*MH2*MW2^2*
    Log[\[Mu]^2/MZ2] - 12*CHWB*MH2*MW2*MZ2*Log[\[Mu]^2/MZ2] - 
   12*CHWB*MW2^2*MZ2*Log[\[Mu]^2/MZ2] + 24*CHWB*MW2*MZ2^2*Log[\[Mu]^2/MZ2] - 
   12*CHB*MW*MW2*MZ*MZ2*SW*Log[\[Mu]^2/MZ2] + 12*CHW*MW*MW2*MZ*MZ2*SW*
    Log[\[Mu]^2/MZ2] + 12*CHB*MW*MZ*MZ2^2*SW*Log[\[Mu]^2/MZ2] - 
   16*CHWB*MT2^2*MW2*Nc*tag[fer3] - 16*CHWB*MT2^2*MW2*Nc*Log[\[Mu]^2/MT2]*
    tag[fer3])/(32*MH2*MW*MZ*Pi^2*SW) - 
 (-40*CHbox*MH2^2*MW2 + 16*CHD*MH2^2*MW2 - 14*CHD*MH2*MW2^2 - 
   32*CHbox*MW2^3 + 16*CHD*MW2^3 + 40*CHbox*MH2^2*MZ2 - 10*CHD*MH2^2*MZ2 + 
   46*CHD*MH2*MW2*MZ2 + 32*CHbox*MW2^2*MZ2 - 8*CHD*MW2^2*MZ2 - 
   23*CHD*MH2*MZ2^2 - 16*CHbox*MW2*MZ2^2 + 4*CHD*MW2*MZ2^2 + 16*CHbox*MZ2^3 + 
   2*MH2^2*(-20*CHbox*MW2 + 8*CHD*MW2 + 20*CHbox*MZ2 - 5*CHD*MZ2)*
    Log[\[Mu]^2/MH2] - 96*CHbox*MW2^3*Log[\[Mu]^2/MW2] + 
   48*CHD*MW2^3*Log[\[Mu]^2/MW2] + 96*CHbox*MW2^2*MZ2*Log[\[Mu]^2/MW2] - 
   24*CHD*MW2^2*MZ2*Log[\[Mu]^2/MW2] - 24*CHD*MH2*MW2^2*Log[\[Mu]^2/MZ2] + 
   48*CHD*MH2*MW2*MZ2*Log[\[Mu]^2/MZ2] - 24*CHD*MH2*MZ2^2*Log[\[Mu]^2/MZ2] - 
   48*CHbox*MW2*MZ2^2*Log[\[Mu]^2/MZ2] + 12*CHD*MW2*MZ2^2*Log[\[Mu]^2/MZ2] + 
   48*CHbox*MZ2^3*Log[\[Mu]^2/MZ2] + 64*CHbox*MT2^2*MW2*Nc*tag[fer3] - 
   32*CHD*MT2^2*MW2*Nc*tag[fer3] - 64*CHbox*MT2^2*MZ2*Nc*tag[fer3] + 
   16*CHD*MT2^2*MZ2*Nc*tag[fer3] + 16*MT2^2*(4*CHbox*MW2 - 2*CHD*MW2 - 
     4*CHbox*MZ2 + CHD*MZ2)*Nc*Log[\[Mu]^2/MT2]*tag[fer3])/
  (128*MH2*MZ2*Pi^2*SW2)


==> Electronic_Results/Results/Loop_Integrals/IntListAnalytic.m <==
{A0i[aa0, x_] -> x + x*Log[\[Mu]^2/x], B0i[dbb0, 0, 0, x_] -> 1/(2*x), 
 B0i[dbb0, MH2, 0, 0] -> -MH2^(-1), B0i[bb0, MH2, 0, 0] -> 
  2 + Log[\[Mu]^2/MH2], B0i[bb0, MZ2, 0, 0] -> 2 + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MW2, 0, 0] -> 2 + Log[\[Mu]^2/MW2], B0i[dbb0, MH2, MH2, MH2] -> 
  (-9 + 2*Sqrt[3]*Pi)/(9*MH2), B0i[dbb0, MH2, MT2, MT2] -> 
  (-(MH2*Sqrt[-1 + (4*MT2)/MH2]) + 4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/
   (MH2^2*Sqrt[-1 + (4*MT2)/MH2]), B0i[dbb0, MH2, MW2, MW2] -> 
  (-(MH2*Sqrt[-1 + (4*MW2)/MH2]) + 4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/
   (MH2^2*Sqrt[-1 + (4*MW2)/MH2]), B0i[dbb0, MH2, MZ2, MZ2] -> 
  (-(MH2*Sqrt[-1 + (4*MZ2)/MH2]) + 4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/
   (MH2^2*Sqrt[-1 + (4*MZ2)/MH2]), B0i[bb0, MH2, 0, MZ2] -> 
  2 + ((MH2 - MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MH2, MH2, MH2] -> 2 - Pi/Sqrt[3] + Log[\[Mu]^2/MH2], 
 B0i[bb0, MH2, MT2, MT2] -> 2 - 2*Sqrt[-1 + (4*MT2)/MH2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MH2, MW2, MW2] -> 2 - 2*Sqrt[-1 + (4*MW2)/MH2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + Log[\[Mu]^2/MW2], 
 B0i[bb0, MH2, MZ2, MZ2] -> 2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*
    ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + Log[\[Mu]^2/MZ2], 
 B0i[bb0, 0, MH2, MZ2] -> 1 - (MH2*Log[MH2/MZ2])/(MH2 - MZ2) + 
   Log[\[Mu]^2/MZ2], B0i[bb0, 0, MT2, MT2] -> Log[\[Mu]^2/MT2], 
 B0i[bb0, 0, MW2, MW2] -> Log[\[Mu]^2/MW2], B0i[bb0, MW2, 0, MW2] -> 
  2 + Log[\[Mu]^2/MW2], B0i[bb0, MW2, 0, MT2] -> 
  2 + ((-MT2 + MW2)*Log[MT2/(MT2 - MW2)])/MW2 + Log[\[Mu]^2/MT2], 
 B0i[bb0, MW2, MH2, MW2] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[Sqrt[-1 + (4*MW2)/MH2]])/MW2 - 
   (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2, MW2, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[Sqrt[-1 + (4*MW2)/MZ2]])/MW2 + 
   (-1 + MZ2/(2*MW2))*Log[MW2/MZ2] + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MH2, MZ2] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[Sqrt[-1 + (4*MZ2)/MH2]])/MZ2 - 
   (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MT2, MT2] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MZ2, MW2, MW2] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[\[Mu]^2/MW2], 
 C0i[cc0, 0, MH2, 0, 0, MH2, MH2] -> -Pi^2/(9*MH2), 
 C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0] -> (-4*ArcSin[Sqrt[MH2/MZ2]/2]^2)/MH2, 
 C0i[cc0, MH2, 0, 0, 0, 0, MH2] -> -Pi^2/(12*MH2), 
 C0i[cc0, 0, MH2, 0, MZ2, 0, 0] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, MH2, 0, 0, 0, 0, MZ2] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, 0, MH2, 0, 0, MW2, MW2] -> (-4*ArcSin[Sqrt[MH2/MW2]/2]^2)/MH2, 
 B0i[bb0, MW2, 0, MT2] -> 2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + 
   Log[\[Mu]^2/MT2], C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] -> 
  (-4*ArcSin[Sqrt[MH2/MZ2]/2]^2)/MH2, C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] -> 
  PolyLog[2, ((-MH2 + Sqrt[MH2*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2)*(MT2 - MW2))/
      (2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 - 
   PolyLog[2, -((-MH2 + Sqrt[MH2*(MH2 - 4*MT2)] + 2*MT2 - 2*MW2)*
        (MH2 - MT2 + MW2))/(2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 + 
   PolyLog[2, -((MT2 - MW2)*(MH2 + Sqrt[MH2*(MH2 - 4*MT2)] - 2*MT2 + 2*MW2))/
      (2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 - 
   PolyLog[2, ((MH2 - MT2 + MW2)*(MH2 + Sqrt[MH2*(MH2 - 4*MT2)] - 2*MT2 + 
        2*MW2))/(2*(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2)))]/MH2 + 
   PolyLog[2, 1 - (MH2*MT2)/(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2))]/MH2 - 
   PolyLog[2, 1 - (MH2*MW2)/(MT2^2 - 2*MT2*MW2 + MW2*(MH2 + MW2))]/MH2, 
 C0i[cc0, MH2, 0, 0, 0, 0, MZ2] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] -> 
  PolyLog[2, ((MH2 + 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*(MT2 - MW2))/
      (2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 - 
   PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)]/MH2 - 
   PolyLog[2, ((MH2 + 2*MT2 - Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*
       (MH2 + MT2 - MW2))/(2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 - 
   PolyLog[2, ((MH2 + 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] - 2*MW2)*
       (MH2 + MT2 - MW2))/(2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 + 
   PolyLog[2, ((-MT2 + MW2)*(-MH2 - 2*MT2 + Sqrt[MH2*(MH2 - 4*MW2)] + 2*MW2))/
      (2*(MH2*MT2 + (MT2 - MW2)^2))]/MH2 + 
   PolyLog[2, 1 - (MH2*MW2)/(MH2*MT2 + (MT2 - MW2)^2)]/MH2}


==> Electronic_Results/Results/Mu/GamMU_4,0_.m <==
(alfa*MH*MMU2)/(8*MW2*SW2)


==> Electronic_Results/Results/Mu/GamMU_4,1_.m <==
(33*alfa^2*MH*MMU2)/(128*MW2*Pi*SW2^2) - (5*alfa^2*MH*MMU2)/
  (32*MZ2*Pi*SW2^2) - (21*alfa^2*MH*MMU2*MZ2)/(256*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MMU2*A0i[aa0, MW2])/(64*MW2^2*Pi*SW2^2) - 
 (alfa^2*MMU2*A0i[aa0, MW2])/(8*MH*MW2*Pi*SW2^2) + 
 (5*alfa^2*MH*MMU2*A0i[aa0, MZ2])/(32*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MMU2*A0i[aa0, MZ2])/(4*MH*MW2*Pi*SW2^2) + 
 (alfa^2*MH*MMU2*A0i[aa0, MZ2])/(4*MZ2^2*Pi*SW2^2) - 
 (alfa^2*MMU2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi*SW2^2) - 
 (3*alfa^2*MH*MMU2*A0i[aa0, MZ2])/(8*MW2*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MMU2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MMU2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (alfa^2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi*SW2^2) - 
 (3*alfa^2*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*MW2*Pi*SW2^2) + 
 (5*alfa^2*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MMU2*B0i[dbb0, 0, 0, MZ2])/(8*Pi*SW2^2) - 
 (3*alfa^2*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*MW2*Pi*SW2^2) + 
 (5*alfa^2*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(64*MW2^2*Pi*SW2^2) - 
 (9*alfa^2*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/(256*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MMU2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi*SW2^2) - 
 (alfa^2*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(128*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(32*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(256*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MH2*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MMU2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MMU2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Pi*SW2^2) - 
 (alfa^2*MMU2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (3*alfa^2*MH*MH2*MMU2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(16*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MH2*MMU2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ2*Pi*SW2^2) - 
 (alfa^2*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2^2*Pi*SW2^2) + (alfa^2*MH*MMU2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Pi*SW2^2) - (alfa^2*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi*SW2^2) - (3*alfa^2*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MW2*Pi*SW2^2) + (9*alfa^2*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(32*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MH*MW2*Pi*SW2^2) - 
 (5*alfa^2*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2^2*Pi*SW2^2) + (3*alfa^2*MH*MMU2*Log[\[Mu]^2/MZ2])/
  (32*MW2*Pi*SW2^2) - (alfa^2*MH*MMU2*Log[\[Mu]^2/MZ2])/(16*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MMU2*tag[delmw])/(16*MH*Pi*SW2^3) + (alfa^2*MH*MH2*MMU2*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) + (25*alfa^2*MH*MMU2*tag[delmw])/(288*MW2*Pi*SW2^3) - 
 (7*alfa^2*MH*MMU2*tag[delmw])/(36*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MMU2*tag[delmw])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MMU2*MW2*tag[delmw])/(8*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MZ2*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (alfa^2*MMU2*MZ2*tag[delmw])/(16*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MMU2*MZ2^2*tag[delmw])/(32*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(32*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (5*alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (3*alfa^2*MMU2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) - 
 (3*alfa^2*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (3*alfa^2*MMU2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2^2*Pi*SW2^3) - 
 (5*alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (3*alfa^2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (3*alfa^2*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (alfa^2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*alfa^2*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (11*alfa^2*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + (alfa^2*MH*MMU2*tag[delmz])/
  (576*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*MW2^2*tag[delmz])/(8*MZ2^3*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MW2*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MMU2*tag[delmz])/(288*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MMU2*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MMU2*MW2*tag[delmz])/(16*MH*MZ2*Pi*SW2^3) - 
 (alfa^2*MMU2*MZ2*tag[delmz])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (3*alfa^2*MMU2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MMU2*A0i[aa0, MZ2]*tag[delmz])/(64*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (17*alfa^2*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) + (alfa^2*MH*MMU2*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*MW2*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MMU2*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(432*MZ2*Pi*SW2^3) + (alfa^2*MH*MMU2*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (alfa^2*MH*MMU2*tag[delmz]*tag[fer2])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*MW2*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MMU2*tag[delmz]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer2])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(32*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(432*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MH*MH2*MMU2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2^2*Pi*SW2^2) + (alfa^2*MH*MMU2*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) + (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2^2*Pi*SW2^3) + (alfa^2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) + (alfa^2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) + (alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*tag[delmz]*tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MW2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*tag[delmz]*tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(2592*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MT2*MW2*Nc*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi*SW2^3) - 
 (11*alfa^2*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(1296*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) - (5*alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (17*alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*MZ2*Pi*SW2^3) - (alfa^2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi*SW2^3) - (5*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi*SW2^3) + (alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(432*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi*SW2^3) - (alfa^2*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi*SW2^3) - (7*alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MMU2*(17/4 + (3*Log[\[Mu]^2/MH2])/2)*tag[QEDxQCD])/
  (8*MW2*Pi*SW2) + (alfa^2*MH*MMU2*tag[zetaE])/(48*MW2*Pi*SW2) - 
 (alfa^2*MH*MMU2*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(24*MW2^2*Pi*SW2) + 
 (alfa^2*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(4*MW2*MZ2*Pi*SW2) - 
 (17*alfa^2*MH*MMU2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(96*MW2*Pi*SW2) - 
 (alfa^2*MH*MMU2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (5*alfa^2*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*MW2^2*Pi*SW2) + 
 (2*alfa^2*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(27*MW2*MZ2*Pi*SW2) + 
 (5*alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) - (2*alfa^2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MW2*MZ2*Pi*SW2) - 
 (5*alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) + (alfa^2*MH*MMU2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*MW2*Pi*SW2) + 
 (2*alfa^2*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MW2*MZ2*Pi*SW2) + (alfa^2*MMU2*tag[zetammu])/(16*MH*Pi*SW2^2) + 
 (3*alfa^2*MH*MMU2*tag[zetammu])/(128*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MMU2*tag[zetammu])/(32*MZ2*Pi*SW2^2) - 
 (9*alfa^2*MH*MMU2*MZ2*tag[zetammu])/(256*MW2^2*Pi*SW2^2) + 
 (alfa^2*MMU2*MZ2^2*tag[zetammu])/(32*MH*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MMU2*A0i[aa0, MW2]*tag[zetammu])/(32*MH*MW2*Pi*SW2^2) - 
 (7*alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(8*MZ2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(16*MW2*MZ2*Pi*SW2^2) - 
 (3*alfa^2*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetammu])/(64*MH*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(32*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(16*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(128*MW2^2*Pi*SW2^2) + 
 (alfa^2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetammu])/
  (16*MH*MW2^2*Pi*SW2^2)


==> Electronic_Results/Results/Mu/GamMU_6,0_.m <==
(CHbox*MH*MMU2)/(4*Pi) - (CHD*MH*MMU2)/(16*Pi) + 
 (CHWB*CW*MH*MMU2)/(4*Pi*SW) - (CmuH*MH*MMU*MW*SW)/
  (4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + (CHD*CW2*MH*MMU2)/(16*Pi*SW2)


==> Electronic_Results/Results/Mu/GamMU_6,1_.m <==
(-9*alfa*CHB*MH*MMU2)/(16*Pi^2) + (7*alfa*CHbox*MH*MMU2)/(128*Pi^2) - 
 (5*alfa*CHD*MH*MMU2)/(1024*CW2*Pi^2) + (3*alfa*CHB*MH*MMU2*MW2)/
  (8*MZ2*Pi^2) + (5*alfa*CHD*MH*MMU2*MW2)/(512*CW2*MZ2*Pi^2) + 
 (15*alfa*CHB*MH*MMU2*MZ2)/(64*MW2*Pi^2) - (alfa*CHbox*MH*MMU2*MZ2)/
  (32*MW2*Pi^2) + (alfa*CHmu*MH*MMU2*MZ2)/(64*MW2*Pi^2) - 
 (15*Sqrt[alfa]*CmuH*MH*MMU*MW)/(32*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW)/(256*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*MMU*MW*MW2)/(16*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2)/(64*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (39*Sqrt[alfa]*CmuH*MH*MMU*MZ2)/(256*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*MMU*MZ2^2)/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (7*alfa*CHWB*CW*MH*MMU2)/(128*Pi^2*SW) - (3*alfa*CmuB*MH*MMU*MZ)/
  (4*Sqrt[2]*Pi^2*SW) - (alfa*CHWB*CW*MH*MMU2*MZ2)/(32*MW2*Pi^2*SW) + 
 (9*alfa*CmuB*MH*MMU*MZ*MZ2)/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (7*Sqrt[alfa]*CmuH*MH*MMU*MW*SW)/(128*Sqrt[2]*Pi^(5/2)) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*SW)/(32*Sqrt[2]*MW*Pi^(5/2)) + 
 (5*alfa*CHWB*CW*MH*MMU2*SW)/(256*CW2*Pi^2) + 
 (9*alfa*CHB*MH*MMU2)/(16*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2)/(4*Pi^2*SW2^2) - 
 (141*alfa*CHD*MH*MMU2)/(512*Pi^2*SW2^2) + (5*alfa*CHW*MH*MMU2)/
  (32*Pi^2*SW2^2) + (3*alfa*CHD*CW2*MH*MMU2)/(1024*Pi^2*SW2^2) - 
 (alfa*CHB*MH*MMU2*MW2^3)/(4*MZ2^3*Pi^2*SW2^2) + 
 (7*alfa*CHB*MH*MMU2*MW2^2)/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^2)/(8*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MMU2*MW2^2)/(128*MZ2^2*Pi^2*SW2^2) - 
 (35*alfa*CHB*MH*MMU2*MW2)/(32*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MMU2*MW2)/(16*MZ2*Pi^2*SW2^2) + 
 (45*alfa*CHD*MH*MMU2*MW2)/(128*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHW*MH*MMU2*MW2)/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*CW2*MH*MMU2*MW2)/(512*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MH*MMU2*MZ2)/(32*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MZ2)/(16*MW2*Pi^2*SW2^2) + 
 (81*alfa*CHD*MH*MMU2*MZ2)/(1024*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*MH*MMU2)/(16*Pi^2*SW2) + (9*alfa*CHbox*MH*MMU2)/(32*Pi^2*SW2) - 
 (15*alfa*CHD*MH*MMU2)/(512*Pi^2*SW2) - (alfa*CHmu*MH*MMU2)/(32*Pi^2*SW2) - 
 (7*alfa*CHW*MH*MMU2)/(64*Pi^2*SW2) - (3*alfa*CHbox*CW2*MH*MMU2)/
  (256*Pi^2*SW2) - (9*alfa*CmuW*MH*MMU*MW)/(8*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MMU2*MW2)/(8*MH*Pi^2*SW2) + (alfa*CHD*MMU2*MW2)/
  (32*MH*Pi^2*SW2) + (alfa*CHW*MH*MMU2*MW2^2)/(8*MZ2^2*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MMU2*MW2)/(64*MZ2*Pi^2*SW2) + 
 (7*alfa*CHD*MH*MMU2*MW2)/(256*MZ2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MW2)/(16*MZ2*Pi^2*SW2) + 
 (9*alfa*CmuW*MH*MMU*MZ2)/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHB*MH*MMU2*MZ2)/(16*MW2*Pi^2*SW2) - (23*alfa*CHbox*MH*MMU2*MZ2)/
  (256*MW2*Pi^2*SW2) + (alfa*CHD*MH*MMU2*MZ2)/(128*MW2*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*MZ2)/(16*MW2*Pi^2*SW2) - (alfa*CHbox*MMU2*MZ2^2)/
  (16*MH*MW2*Pi^2*SW2) + (alfa*CHD*MMU2*MZ2^2)/(64*MH*MW2*Pi^2*SW2) + 
 (9*alfa*CHWB*CW*MH*MMU2)/(32*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*CW2*MH*MMU2)/
  (256*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MMU2*MW)/(64*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*MZ)/(64*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ)/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW2^3)/(8*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MMU2*MW2)/(64*MZ2*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MMU2*MW*MW2)/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (23*alfa*CHWB*CW*MH*MMU2*MZ2)/(256*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2)/(128*MW*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHbox*MH*MMU2*SW2)/(256*CW2*Pi^2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*SW*SW2)/(256*Sqrt[2]*CW2*Pi^(5/2)) - 
 (3*Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MH2])/(64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2])/(128*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MH2])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MW2])/(32*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHD*MMU2*A0i[aa0, MW2])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*MMU2*A0i[aa0, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MW2])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MMU2*A0i[aa0, MW2])/(16*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MMU2*A0i[aa0, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MMU2*MW2*A0i[aa0, MW2])/(4*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*A0i[aa0, MW2])/(16*MH*Pi^2*SW2) - 
 (3*alfa*CHD*MMU2*A0i[aa0, MW2])/(64*MH*Pi^2*SW2) + 
 (5*alfa*CmuW*MH*MMU*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (7*alfa*CHbox*MH*MMU2*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MMU2*A0i[aa0, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2])/(16*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MMU2*A0i[aa0, MW2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MMU2*MW*A0i[aa0, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHB*MMU2*A0i[aa0, MZ2])/(2*MH*Pi^2) + 
 (alfa*CHbox*MMU2*A0i[aa0, MZ2])/(8*MH*Pi^2) + 
 (alfa*CHB*MH*MMU2*A0i[aa0, MZ2])/(4*MW2*Pi^2) + 
 (3*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(128*MW2*Pi^2) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(256*MW2*Pi^2) - 
 (alfa*CHmu*MH*MMU2*A0i[aa0, MZ2])/(32*MW2*Pi^2) + 
 (alfa*CHB*MH*MMU2*MW2*A0i[aa0, MZ2])/(2*MZ2^2*Pi^2) + 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2])/(256*CW2*MZ2^2*Pi^2) - 
 (3*alfa*CHB*MH*MMU2*A0i[aa0, MZ2])/(4*MZ2*Pi^2) - 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(512*CW2*MZ2*Pi^2) - 
 (alfa*CHB*MMU2*MW2*A0i[aa0, MZ2])/(MH*MZ2*Pi^2) - 
 (5*alfa*CHB*MMU2*MZ2*A0i[aa0, MZ2])/(8*MH*MW2*Pi^2) - 
 (alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2*Pi^2) - 
 (alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2])/(64*MH*MW2*Pi^2) - 
 (alfa*CHmu*MMU2*MZ2*A0i[aa0, MZ2])/(4*MH*MW2*Pi^2) - 
 (37*Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MZ2])/(4*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (15*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*A0i[aa0, MZ2])/
  (32*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) + 
 (23*Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MZ2])/(32*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*A0i[aa0, MZ2])/(128*Sqrt[2]*MZ2*Pi^(5/2)*
   SW) + (Sqrt[alfa]*CmuH*MMU*MW*MW2*A0i[aa0, MZ2])/
  (2*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW) + (11*Sqrt[alfa]*CmuH*MMU*MZ2*A0i[aa0, MZ2])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (5*alfa*CmuB*MH*MMU*A0i[aa0, MZ2])/
  (8*Sqrt[2]*MZ*Pi^2*SW) - (15*alfa*CmuB*MH*MMU*MZ*A0i[aa0, MZ2])/
  (32*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2])/
  (64*MZ2*Pi^2*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*A0i[aa0, MZ2])/
  (64*Sqrt[2]*MZ2*Pi^(5/2)) + (alfa*CHWB*CW*MH*MMU2*SW*A0i[aa0, MZ2])/
  (128*CW2*MZ2*Pi^2) - (alfa*CHD*MMU2*A0i[aa0, MZ2])/(2*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(64*MW2*Pi^2*SW2^2) - 
 (69*alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MMU2*MW2^2*A0i[aa0, MZ2])/(64*MZ2^3*Pi^2*SW2^2) + 
 (15*alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MZ2])/(64*MZ2^3*Pi^2*SW2^2) - 
 (15*alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MZ2])/(128*MZ2^2*Pi^2*SW2^2) - 
 (141*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2])/(256*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*A0i[aa0, MZ2])/(256*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MW2^2*A0i[aa0, MZ2])/(4*MH*MZ2^2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW2^2) + 
 (123*alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(256*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2])/(512*MZ2*Pi^2*SW2^2) + 
 (35*alfa*CHD*MMU2*MW2*A0i[aa0, MZ2])/(64*MH*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2])/(64*MH*MW2*Pi^2*SW2^2) + 
 (21*alfa*CHbox*MMU2*A0i[aa0, MZ2])/(16*MH*Pi^2*SW2) + 
 (alfa*CHD*MMU2*A0i[aa0, MZ2])/(32*MH*Pi^2*SW2) - 
 (alfa*CHmu*MMU2*A0i[aa0, MZ2])/(2*MH*Pi^2*SW2) - 
 (5*alfa*CHW*MMU2*A0i[aa0, MZ2])/(8*MH*Pi^2*SW2) - 
 (15*alfa*CmuW*MH*MMU*A0i[aa0, MZ2])/(32*Sqrt[2]*MW*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (7*alfa*CHmu*MH*MMU2*A0i[aa0, MZ2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*MW2^2*A0i[aa0, MZ2])/(2*MZ2^3*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MZ2])/(32*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2])/(128*MZ2^2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MW2*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MW2^2*A0i[aa0, MZ2])/(MH*MZ2^2*Pi^2*SW2) - 
 (23*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2])/(256*MZ2*Pi^2*SW2) + 
 (7*alfa*CHmu*MH*MMU2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*A0i[aa0, MZ2])/(4*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW2) + 
 (5*alfa*CmuW*MH*MMU*MW*A0i[aa0, MZ2])/(8*Sqrt[2]*MZ2*Pi^2*SW2) - 
 (7*alfa*CHbox*MMU2*MW2*A0i[aa0, MZ2])/(8*MH*MZ2*Pi^2*SW2) + 
 (3*alfa*CHW*MMU2*MW2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi^2*SW2) - 
 (15*alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2])/(128*MH*MW2*Pi^2*SW2) + 
 (alfa*CHmu*MMU2*MZ2*A0i[aa0, MZ2])/(2*MH*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MMU2*A0i[aa0, MZ2])/(4*MH*Pi^2*SW*SW2) + 
 (25*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*A0i[aa0, MZ2])/(16*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MZ2])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (21*alfa*CHWB*MMU2*MW*A0i[aa0, MZ2])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CHWB*MMU2*MZ*A0i[aa0, MZ2])/(16*MH*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MZ2])/(64*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW2^3*MZ*A0i[aa0, MZ2])/(2*MW*MZ2^4*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MMU2*MW*MW2*MZ*A0i[aa0, MZ2])/(2*MZ2^3*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MW2^3*MZ*A0i[aa0, MZ2])/(MH*MW*MZ2^3*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MZ2])/(32*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW*MW2*A0i[aa0, MZ2])/(16*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*MH*MMU2*MW*MZ*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MMU2*MW*MW2*MZ*A0i[aa0, MZ2])/(MH*MZ2^2*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2])/(16*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MH*MMU2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MMU2*MW2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MMU2*MW*A0i[aa0, MZ2])/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MMU2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHbox*MH*MMU2*SW2*A0i[aa0, MZ2])/(128*CW2*MZ2*Pi^2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*SW2*A0i[aa0, MZ2])/
  (128*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (9*Sqrt[alfa]*CmuH*MH*MH2*MMU*B0i[bb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MH2, MH2])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MH2, MH2])/(256*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MH2, MH2])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*B0i[bb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MH2, MW2, MW2])/
  (32*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MMU*MW*MW2*
   B0i[bb0, MH2, MW2, MW2])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MMU2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MMU2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(4*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (alfa*CmuW*MH*MMU*MW*B0i[bb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW*B0i[bb0, MH2, MW2, MW2])/(32*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MMU2*MW*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(32*Pi^2) + 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2) + 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(512*MW2*Pi^2) + 
 (alfa*CHB*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(MH*Pi^2) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(64*MZ2*Pi^2) - 
 (3*alfa*CHB*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2) - 
 (alfa*CHbox*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2) - 
 (alfa*CHB*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2) - 
 (alfa*CHbox*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2) - 
 (alfa*CHD*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(256*MW2*Pi^2) + 
 (5*alfa*CHB*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*MW2*Pi^2) + 
 (alfa*CHbox*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2*Pi^2) + 
 (alfa*CHD*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(64*MH*MW2*Pi^2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MMU*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (2*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*MMU*MW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (4*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CmuH*MMU*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CmuB*MH*MMU*MZ*B0i[bb0, MH2, MZ2, MZ2])/(2*Sqrt[2]*Pi^2*SW) - 
 (3*alfa*CmuB*MH*MMU*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (8*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHbox*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (512*MW2*Pi^2*SW2^2) - (35*alfa*CHD*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MH*Pi^2*SW2^2) - (3*alfa*CHD*MH*MH2*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (512*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (128*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MZ2*Pi^2*SW2^2) + (alfa*CHD*MMU2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (2*MH*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MW2*Pi^2*SW2^2) - (9*alfa*CHD*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHB*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2) - (3*alfa*CHbox*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Pi^2*SW2) + (alfa*CHD*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (alfa*CmuW*MH*MMU*MW*B0i[bb0, MH2, MZ2, MZ2])/(2*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(256*MW2*Pi^2*SW2) - 
 (alfa*CHmu*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW2) + 
 (7*alfa*CHbox*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
 (3*alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MMU2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(MH*MZ2*Pi^2*SW2) - 
 (21*alfa*CHbox*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*Pi^2*SW2) - 
 (alfa*CHD*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MH*Pi^2*SW2) + 
 (alfa*CHmu*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*Pi^2*SW2) + 
 (5*alfa*CHW*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW2) - 
 (3*alfa*CmuW*MH*MMU*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*Sqrt[2]*MW*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (alfa*CHmu*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (9*alfa*CHbox*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHD*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHmu*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW*B0i[bb0, MH2, MZ2, MZ2])/(16*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MMU2*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/(MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MMU2*MZ*B0i[bb0, MH2, MZ2, MZ2])/(64*MW*Pi^2*SW*SW2) - 
 (21*alfa*CHWB*MMU2*MW*MZ*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MMU2*MW2^3*MZ*B0i[bb0, MH2, MZ2, MZ2])/
  (MH*MW*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW*SW2) + 
 (13*alfa*CHWB*MMU2*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (16*MH*MW2*Pi^2*SW*SW2) + (5*alfa*CHD*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/
  (256*CW2*Pi^2) - (alfa*CHbox*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(64*Pi^2) - 
 (5*alfa*CHD*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(512*CW2*Pi^2) - 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[dbb0, 0, 0, MZ2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + (9*Sqrt[alfa]*CmuH*MH*MMU*MW*MZ2*
   B0i[dbb0, 0, 0, MZ2])/(32*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MZ2*B0i[dbb0, 0, 0, MZ2])/
  (128*Sqrt[2]*Pi^(5/2)*SW) - (15*Sqrt[alfa]*CmuH*MH*MMU*MZ2^2*
   B0i[dbb0, 0, 0, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(64*Pi^2*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MZ2*SW*B0i[dbb0, 0, 0, MZ2])/
  (64*Sqrt[2]*Pi^(5/2)) + (5*alfa*CHWB*CW*MH*MMU2*MZ2*SW*
   B0i[dbb0, 0, 0, MZ2])/(128*CW2*Pi^2) - 
 (7*alfa*CHD*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MMU2*MW2^2*B0i[dbb0, 0, 0, MZ2])/(32*MZ2*Pi^2*SW2^2) + 
 (53*alfa*CHD*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(512*Pi^2*SW2^2) - 
 (35*alfa*CHD*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2) + 
 (alfa*CHmu*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(16*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MH*MMU2*MW2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*MW*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*CW*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(128*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ2^3*B0i[dbb0, 0, 0, MZ2])/
  (32*MW*MW2*MZ*Pi^2*SW*SW2) + (5*alfa*CHbox*MH*MMU2*MZ2*SW2*
   B0i[dbb0, 0, 0, MZ2])/(128*CW2*Pi^2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*MZ2*SW*SW2*B0i[dbb0, 0, 0, MZ2])/
  (128*Sqrt[2]*CW2*Pi^(5/2)) + (9*CH*MH*MH2*MMU2*B0i[dbb0, MH2, MH2, MH2])/
  (64*Pi^3) + (9*Sqrt[alfa]*CmuH*MH*MH2^2*MMU*B0i[dbb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (27*alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW2^2) + (9*alfa*CHD*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW2^2) + (27*alfa*CHbox*MH*MH2^2*MMU2*
   B0i[dbb0, MH2, MH2, MH2])/(128*MZ2*Pi^2*SW2^2) - 
 (27*alfa*CHD*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) - 
 (9*alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/(128*MW2*Pi^2*SW2) - 
 (9*alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MH2^2*MMU2*
   B0i[dbb0, MH2, MH2, MH2])/(128*MW*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*B0i[dbb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*B0i[dbb0, MH2, MW2, MW2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*
   B0i[dbb0, MH2, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHbox*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MH*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MMU2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MMU2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MMU2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MH2^2*MMU2*B0i[dbb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*MW*B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MMU2*MW*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CmuH*MH*MMU*MZ2^2*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MH*MMU2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MH*MH2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MH2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MH2*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MH2*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (3*alfa*CHB*MH*MMU2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(16*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MMU2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2^2*MMU2*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW*MZ*Pi^2*SW*SW2) - (3*alfa*CHWB*MH*MH2*MMU2*MW*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/(8*MW*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MMU2*MW*MZ*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MMU2*MZ*MZ2*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MMU2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MMU*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MMU2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MMU2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(4*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHW*MH*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(8*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MMU2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MMU2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CmuW*MH*MMU*MW*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*Sqrt[2]*Pi^2*SW2) - (alfa*CHbox*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(4*MH*Pi^2*SW2) + (alfa*CHWB*CW*MH*MMU2*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*MH*MMU2*MW*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MMU2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*MH*MW*MZ*Pi^2*SW*SW2) - (3*Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*MW2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MH2*MMU*MZ2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHWB*MH*MH2*MMU2*MW*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ*Pi^2*SW) - 
 (7*alfa*CHD*MH*MH2*MMU2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (8*MZ2^2*Pi^2*SW2^2) + (9*alfa*CHD*MH*MH2*MMU2*MW2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2*Pi^2*SW2^2) + (3*alfa*CHbox*MH*MH2*MMU2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Pi^2*SW2) - 
 (alfa*CHmu*MH*MH2*MMU2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*MW2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (4*MZ2*Pi^2*SW2) - (alfa*CHbox*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 
    0])/(8*MW2*Pi^2*SW2) + (alfa*CHmu*MH*MH2*MMU2*MZ2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MH*MH2*MMU2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2*MMU2*MW2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2*Pi^2*SW*SW2) + (3*alfa*CHB*MH*MH2*MMU2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*Pi^2) + 
 (alfa*CHB*MH*MMU2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/Pi^2 - 
 (alfa*CHB*MH*MH2*MMU2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MZ2*Pi^2) - 
 (3*alfa*CHB*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2) - 
 (alfa*CHbox*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2) - 
 (alfa*CHB*MH*MH2*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MW2*Pi^2) - 
 (alfa*CHB*MMU2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2) + 
 (3*alfa*CHB*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*MH*Pi^2) + 
 (alfa*CHbox*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*Pi^2) + 
 (9*alfa*CHB*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MW2*Pi^2) + 
 (alfa*CHbox*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*MW2*Pi^2) + 
 (alfa*CHD*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(128*MW2*Pi^2) - 
 (5*alfa*CHB*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*MW2*Pi^2) - 
 (alfa*CHbox*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MH*MW2*Pi^2) - 
 (alfa*CHD*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(64*MH*MW2*Pi^2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CmuH*MH*MMU*MW*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MMU*MW*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Sqrt[2]*MH*Pi^(5/2)*SW) - (9*Sqrt[alfa]*CmuH*MH*MMU*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CmuH*MMU*MW*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CmuH*MMU*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CmuB*MH*MMU*MZ*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*Pi^2*SW) - (3*alfa*CmuB*MH*MMU*MZ*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (67*alfa*CHD*MH*MMU2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (128*Pi^2*SW2^2) - (alfa*CHD*MMU2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(4*MZ2*Pi^2*SW2^2) + 
 (7*alfa*CHD*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2^2) + 
 (35*alfa*CHD*MMU2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (64*MH*Pi^2*SW2^2) - (alfa*CHD*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi^2*SW2^2) - (17*alfa*CHD*MH*MMU2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(128*MW2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (64*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MH2*MMU2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MMU2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2*SW2) - 
 (alfa*CHW*MH*MH2*MMU2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MZ2^2*Pi^2*SW2) + (3*alfa*CHW*MH*MH2*MMU2*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MZ2*Pi^2*SW2) - 
 (45*alfa*CHbox*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(64*Pi^2*SW2) + 
 (alfa*CHmu*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Pi^2*SW2) + 
 (9*alfa*CHW*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2) + 
 (alfa*CmuW*MH*MMU*MW*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*Pi^2*SW2) - (7*alfa*CHbox*MMU2*MW2*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MMU2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*MH*Pi^2*SW2) + 
 (21*alfa*CHbox*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*Pi^2*SW2) + (alfa*CHD*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MH*Pi^2*SW2) - (alfa*CHmu*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*Pi^2*SW2) - (5*alfa*CHW*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (8*MH*Pi^2*SW2) - (3*alfa*CmuW*MH*MMU*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (17*alfa*CHbox*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MW2*Pi^2*SW2) - (alfa*CHD*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(64*MW2*Pi^2*SW2) - (3*alfa*CHmu*MH*MMU2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MW2*Pi^2*SW2) - 
 (9*alfa*CHbox*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2*Pi^2*SW2) + (alfa*CHD*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHmu*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MH*MMU2*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*MW*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MH*MMU2*MW*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MW2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (MH*MW*MZ*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2*MMU2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MW*Pi^2*SW*SW2) - 
 (41*alfa*CHWB*MH*MMU2*MW*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*Pi^2*SW*SW2) - (3*alfa*CHWB*MMU2*MW*MW2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MMU2*MW2^3*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MW*MZ2^3*Pi^2*SW*SW2) - (5*alfa*CHWB*MH*MH2*MMU2*MW*MW2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW2^3*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (MW*MZ2^2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MH*MMU2*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MMU2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi^2*SW*SW2) + (21*alfa*CHWB*MH*MMU2*MZ*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*MW*Pi^2*SW*SW2) + 
 (21*alfa*CHWB*MMU2*MW*MZ*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (8*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MMU2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MH*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MW2*Pi^2*SW*SW2) - (13*alfa*CHWB*MMU2*MZ*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MH*MW*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2*Pi^2*SW*SW2) - (alfa*MC*MH*MH2*MMU*Nc*B0i[bb0, MH2, 0, 0]*
   C1lequ[2, 2, 2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU*MT*Nc*A0i[aa0, MT2]*C1lequ[2, 2, 3, 3])/(32*MW2*Pi^2*SW2) - 
 (alfa*MH*MH2*MMU*MT*Nc*B0i[bb0, MH2, MT2, MT2]*C1lequ[2, 2, 3, 3])/
  (64*MW2*Pi^2*SW2) + (alfa*MH*MMU*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*
   C1lequ[2, 2, 3, 3])/(16*MW2*Pi^2*SW2) - (3*alfa*MH*MMU2*CHl1[2, 2])/
  (64*Pi^2*SW2) + (15*alfa*MH*MMU2*MZ2*CHl1[2, 2])/(128*MW2*Pi^2*SW2) - 
 (alfa*MMU2*A0i[aa0, MZ2]*CHl1[2, 2])/(4*MH*Pi^2*SW2) - 
 (15*alfa*MH*MMU2*A0i[aa0, MZ2]*CHl1[2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU2*A0i[aa0, MZ2]*CHl1[2, 2])/(4*MZ2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[2, 2])/(4*MH*Pi^2*SW2) - 
 (alfa*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[2, 2])/(32*MW2*Pi^2*SW2) - 
 (alfa*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[2, 2])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2]*CHl1[2, 2])/(16*Pi^2*SW2) - 
 (alfa*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2]*CHl1[2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0]*CHl1[2, 2])/
  (16*MW2*Pi^2) + (alfa*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl1[2, 2])/(4*Pi^2*SW2) - 
 (alfa*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl1[2, 2])/
  (4*MH*Pi^2*SW2) - (3*alfa*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl1[2, 2])/(16*MW2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl1[2, 2])/
  (8*MH*MW2*Pi^2*SW2) + (3*alfa*MH*MMU2*CHl3[2, 2])/(32*Pi^2*SW2) + 
 (15*alfa*MH*MMU2*MZ2*CHl3[2, 2])/(128*MW2*Pi^2*SW2) - 
 (alfa*MMU2*A0i[aa0, MW2]*CHl3[2, 2])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MMU2*A0i[aa0, MW2]*CHl3[2, 2])/(16*MW2*Pi^2*SW2) - 
 (alfa*MMU2*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MH*Pi^2*SW2) - 
 (15*alfa*MH*MMU2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU2*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(8*MH*MW2*Pi^2*SW2) - 
 (alfa*MH*MMU2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(16*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MMU2*MW2*B0i[bb0, MH2, MW2, MW2]*CHl3[2, 2])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(4*MH*Pi^2*SW2) - 
 (alfa*MH*MMU2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(32*MW2*Pi^2*SW2) - 
 (alfa*MMU2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[2, 2])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU2*MZ2*B0i[dbb0, 0, 0, MZ2]*CHl3[2, 2])/(16*Pi^2*SW2) - 
 (alfa*MH*MMU2*MZ2^2*B0i[dbb0, 0, 0, MZ2]*CHl3[2, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MH*MMU2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (8*Pi^2*SW2) - (alfa*MMU2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0]*CHl3[2, 2])/
  (16*MW2*Pi^2) + (alfa*MH*MMU2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl3[2, 2])/(4*Pi^2*SW2) - 
 (alfa*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl3[2, 2])/
  (4*MH*Pi^2*SW2) - (3*alfa*MH*MMU2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl3[2, 2])/(16*MW2*Pi^2*SW2) + 
 (alfa*MMU2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl3[2, 2])/
  (8*MH*MW2*Pi^2*SW2) + (alfa*MH*MH2*MMU2*Cle[2, 2, 2, 2])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MH2*MMU2*B0i[bb0, MH2, 0, 0]*Cle[2, 2, 2, 2])/
  (32*MW2*Pi^2*SW2) + (alfa*MH*MH2*MMU*Sqrt[MTA2]*Cle[2, 3, 3, 2])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MH2*MMU*Sqrt[MTA2]*B0i[bb0, MH2, 0, 0]*
   Cle[2, 3, 3, 2])/(32*MW2*Pi^2*SW2) + 
 (alfa*MH*MH2*MMU*MS*Nc*B0i[bb0, MH2, 0, 0]*Cledq[2, 2, 2, 2])/
  (64*MW2*Pi^2*SW2) + (alfa*Sqrt[MB2]*MH*MH2*MMU*Nc*B0i[bb0, MH2, 0, 0]*
   Cledq[2, 2, 3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MMU2])/(32*Pi^2) - 
 (alfa*CHbox*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(32*MW2*Pi^2) + 
 (alfa*CHD*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(64*MW2*Pi^2) + 
 (alfa*CHmu*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(16*MW2*Pi^2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Log[\[Mu]^2/MMU2])/(16*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Log[\[Mu]^2/MMU2])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*Log[\[Mu]^2/MMU2])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MMU2])/(32*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(32*MW2*Pi^2*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*Log[\[Mu]^2/MMU2])/(32*Sqrt[2]*Pi^(5/2)) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*SW*Log[\[Mu]^2/MMU2])/(32*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MH*MMU2*Log[\[Mu]^2/MMU2])/(16*Pi^2*SW2^2) + 
 (5*alfa*CHW*MH*MMU2*Log[\[Mu]^2/MMU2])/(32*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MMU2*MW2^3*Log[\[Mu]^2/MMU2])/(4*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*Log[\[Mu]^2/MMU2])/(64*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHW*MH*MMU2*MW2^2*Log[\[Mu]^2/MMU2])/(8*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(128*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHW*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(128*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MMU2])/(16*Pi^2*SW2) - 
 (3*alfa*CHD*MH*MMU2*Log[\[Mu]^2/MMU2])/(128*Pi^2*SW2) + 
 (alfa*CHmu*MH*MMU2*Log[\[Mu]^2/MMU2])/(16*Pi^2*SW2) - 
 (5*alfa*CHW*MH*MMU2*Log[\[Mu]^2/MMU2])/(32*Pi^2*SW2) - 
 (alfa*CHW*MH*MMU2*MW2^2*Log[\[Mu]^2/MMU2])/(4*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(64*MZ2*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(8*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MMU2])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*Log[\[Mu]^2/MMU2])/(32*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*Log[\[Mu]^2/MMU2])/(32*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHB*MH*MMU2*Log[\[Mu]^2/MZ2])/(8*Pi^2) + 
 (alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MZ2])/(64*Pi^2) + 
 (alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2])/(512*CW2*Pi^2) + 
 (alfa*CHB*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(4*MZ2*Pi^2) - 
 (alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(256*CW2*MZ2*Pi^2) + 
 (5*alfa*CHB*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(32*MW2*Pi^2) - 
 (alfa*CHmu*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(32*MW2*Pi^2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*Log[\[Mu]^2/MZ2])/(32*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Log[\[Mu]^2/MZ2])/(128*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Log[\[Mu]^2/MZ2])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (9*Sqrt[alfa]*CmuH*MH*MMU*MZ2*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MZ2])/
  (64*Pi^2*SW) - (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*Log[\[Mu]^2/MZ2])/
  (64*Sqrt[2]*Pi^(5/2)) - (alfa*CHWB*CW*MH*MMU2*SW*Log[\[Mu]^2/MZ2])/
  (128*CW2*Pi^2) - (29*alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2])/(256*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*Log[\[Mu]^2/MZ2])/(512*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MMU2*MW2^2*Log[\[Mu]^2/MZ2])/(64*MZ2^2*Pi^2*SW2^2) + 
 (15*alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (19*alfa*CHD*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2])/(256*Pi^2*SW2) + 
 (5*alfa*CHW*MH*MMU2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MH*MMU2*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*MW2^2*Log[\[Mu]^2/MZ2])/(4*MZ2^2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(128*MZ2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(8*MZ2*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*CW2*MH*MMU2*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*MH*MMU2*MW*Log[\[Mu]^2/MZ2])/(32*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*MZ*Log[\[Mu]^2/MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*Log[\[Mu]^2/MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW2^3*Log[\[Mu]^2/MZ2])/(4*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MMU2*MW2*Log[\[Mu]^2/MZ2])/(32*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*MW*MW2*Log[\[Mu]^2/MZ2])/(8*MZ*MZ2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*Log[\[Mu]^2/MZ2])/(64*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHbox*MH*MMU2*SW2*Log[\[Mu]^2/MZ2])/(128*CW2*Pi^2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*SW2*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*CW2*Pi^(5/2)) + (alfa*MH*MMU2*CHl1[2, 2]*Log[\[Mu]^2/MZ2])/
  (32*Pi^2*SW2) - (alfa*MH*MMU2*MZ2*CHl1[2, 2]*Log[\[Mu]^2/MZ2])/
  (64*MW2*Pi^2*SW2) + (alfa*MH*MMU2*CHl3[2, 2]*Log[\[Mu]^2/MZ2])/
  (32*Pi^2*SW2) - (alfa*MH*MMU2*MZ2*CHl3[2, 2]*Log[\[Mu]^2/MZ2])/
  (64*MW2*Pi^2*SW2) + (Sqrt[alfa]*CmuH*MH*MH2*MMU*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) + (7*Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw])/
  (36*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MMU*MW*MW2*tag[delmw])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MZ2*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MMU*MZ2^2*tag[delmw])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (alfa^(3/2)*CWw*MH*MMU2*tag[delmw])/
  (8*Pi^(3/2)*SW) - (11*alfa*CHD*MH*MMU2*tag[delmw])/(576*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmw])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmw])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MMU2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MMU2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*MW2*tag[delmw])/(192*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MH*MMU2*MW2^2*tag[delmw])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MW2^3*tag[delmw])/(16*MH*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmw])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2*MMU2*tag[delmw])/(128*MZ2*Pi^2*SW2^3) + 
 (53*alfa*CHD*MH*MMU2*MW2*tag[delmw])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MMU2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MMU2*MW2^2*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MMU2*MW2^2*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MMU2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MMU2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MZ2*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MMU2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2*MMU2*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (7*alfa*CHWB*CW2*MH*MMU2*MW*tag[delmw])/(384*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*tag[delmw])/(384*MW*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MH*MMU2*MW2^3*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*
   SW2^3) + (alfa*CHWB*CW2*MH*MH2*MMU2*MW*tag[delmw])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) - (17*alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmw])/
  (1152*MZ*MZ2*Pi^2*SW*SW2^3) + (3*alfa*CHbox*MH*MMU2*tag[delmw])/
  (32*Pi^2*SW2^2) + (43*alfa*CHD*MH*MMU2*tag[delmw])/(1152*Pi^2*SW2^2) + 
 (7*alfa*CHbox*CW2*MH*MMU2*tag[delmw])/(72*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*tag[delmw])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*tag[delmw])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MW2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MMU2*MW2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MMU2*MW2*tag[delmw])/(4*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MMU2*tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*tag[delmw])/(384*MZ2*Pi^2*SW2^2) - 
 (29*alfa*CHbox*MH*MMU2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MMU2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MMU2*MW2^2*tag[delmw])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MW2^2*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MZ2*tag[delmw])/(256*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MMU2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MMU2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MMU2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MH*MMU2*tag[delmw])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MW2*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MMU2*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*MH*MMU2*MW*tag[delmw])/(384*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*tag[delmw])/(9*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MMU2*MW*MW2*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MZ*tag[delmw])/(384*MW*Pi^2*SW*SW2^2) - 
 (15*alfa*CHWB*CW2*MH*MMU2*MZ*tag[delmw])/(128*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MMU2*MW*MZ*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*MH*MMU2*MW2^3*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*tag[delmw])/(96*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MH*MMU2*MW2*tag[delmw])/(36*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MMU2*MW2^2*tag[delmw])/(8*MH*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MH2*MMU2*MW*tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*MH*MMU2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MMU2*MZ*MZ2*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MH*MMU2*tag[delmw])/(16*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2*CWw*MH*MMU2*MW2*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2^2) - 
 (7*alfa*CHbox*MH*MMU2*tag[delmw])/(72*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MMU2*MW2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MW2*tag[delmw])/(4*MH*Pi^2*SW2) + 
 (alfa*CHB*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHB*MMU2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MMU2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MH2*MMU*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (25*Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmw])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MMU*MW*MW2*tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MMU*MW*MW2*tag[delmw])/(8*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*tag[delmw])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) + (7*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmw])/
  (36*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*MMU*MW2^3*tag[delmw])/
  (8*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CmuH*MMU*MW*MZ2*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CmuH*MMU*MZ2^2*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MMU*MZ2^2*tag[delmw])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (7*alfa*CHWB*CW*MH*MMU2*tag[delmw])/(36*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*tag[delmw])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MW2*tag[delmw])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MMU2*MW*tag[delmw])/(9*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MMU2*MW*MW2*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*MH*MMU2*MZ*tag[delmw])/(128*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MW*MZ*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MH*MMU2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmw])/(96*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MMU2*MZ*MZ2*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (3*alfa^(3/2)*CWw*MH*MMU2*tag[delmw])/(16*Pi^(3/2)*SW*SW2) - 
 (alfa^(3/2)*CW2*CWw*MH*MMU2*tag[delmw])/(8*Pi^(3/2)*SW*SW2) + 
 (alfa^(3/2)*CWw*MH*MMU2*MW2*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2) - 
 (3*CH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3) + 
 (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MH2]*
   tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(128*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) - (3*alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHW*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (3*CH*CW2*MMU2*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3*SW2) - 
 (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHW*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MH2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MH2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MH2*MMU*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHWB*MH*MMU2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2) - (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MW2]*
   tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (3*alfa^(3/2)*CWw*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(8*MW2*Pi^(3/2)*SW) - 
 (3*alfa*CHD*MMU2*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (9*alfa*CHD*CW2*MMU2*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(384*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (9*alfa*CHD*CW2*MMU2*MW2*A0i[aa0, MW2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (13*alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + (11*alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (23*alfa*CHWB*CW2*MH*MMU2*MW*MW2*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ*MZ2^2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MW2]*tag[delmw])/
  (64*MZ*MZ2*Pi^2*SW*SW2^3) + (3*alfa*CHbox*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (128*MH*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (8*MH*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (128*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(64*MW2*Pi^2*SW2^2) - 
 (23*alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(32*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(96*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(96*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MMU2*MW2*A0i[aa0, MW2]*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/(512*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (3*alfa*CHWB*CW*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) + 
 (13*alfa*CHWB*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MMU2*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*MH*MMU2*MZ*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) - (23*alfa*CHWB*MH*MMU2*MW*MW2*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MMU2*MW2*A0i[aa0, MW2]*
   tag[delmw])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*MH*MMU2*MW*A0i[aa0, MW2]*tag[delmw])/
  (64*MZ*MZ2*Pi^2*SW*SW2^2) + (23*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) - (3*alfa^(3/2)*CW2*CWw*MH*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2*CWw*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (8*MZ2*Pi^(3/2)*SW*SW2^2) + (3*alfa*CHbox*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2) + (3*alfa*CHW*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (8*MH*Pi^2*SW2) + (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (32*MW2*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (5*Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MW2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CmuH*CW2*MMU*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MH2*MMU*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*MMU*MW*MW2*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (3*alfa*CHWB*CW*MMU2*A0i[aa0, MW2]*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (48*MW*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MMU2*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2) - (23*alfa*CHWB*MH*MMU2*MW*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*MZ2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) + 
 (3*alfa^(3/2)*CWw*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2) + (3*alfa^(3/2)*CW2*CWw*MH*MMU2*A0i[aa0, MW2]*
   tag[delmw])/(8*MW2*Pi^(3/2)*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MMU2*A0i[aa0, MW2]*tag[delmw])/
  (8*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MZ2]*
   tag[delmw])/(8*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CmuH*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MMU2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MMU2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MZ2]*tag[delmw])/(16*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmw])/(12*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (13*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(384*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (3*alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (256*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHbox*CW2*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MZ2]*
   tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MZ2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^3) - (3*alfa*CHbox*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHB*CW2*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (8*MZ2^2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (9*alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHWB*CW*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MZ2]*
   tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MMU2*MW*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MZ*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MMU2*MZ*A0i[aa0, MZ2]*
   tag[delmw])/(16*MH*MW*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MH*MMU2*MZ*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MZ2]*
   tag[delmw])/(8*MZ2^2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*A0i[aa0, MZ2]*tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa*CHWB*CW*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(64*MH*MW2*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2*CWw*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - (3*alfa*CHB*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2) + (3*alfa*CHW*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2) - (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MW2*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2) - (alfa*CHbox*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (3*alfa*CHB*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2) - (3*alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2) + (3*alfa*CHW*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2) - (Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*A0i[aa0, MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CmuH*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CmuH*CW2*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(24*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MMU2*MW*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MMU2*MZ*A0i[aa0, MZ2]*tag[delmw])/(16*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MMU2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^3) + (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MH2*MMU*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^3) + (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MW*MW2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (3*alfa*CHbox*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHW*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MH2^2*MMU2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MH2*MMU2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MMU2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2) + 
 (alfa*CHbox*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MH2*MMU*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MH2^2*MMU*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*Pi^2*SW*SW2) + 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2^3*Pi^2*SW2^3) - 
 (5*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(16*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) - (23*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MZ2^2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (11*alfa*CHWB*CW2*MH*MMU2*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (32*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MH*MMU2*MZ*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(64*MW*Pi^2*SW*SW2^3) + 
 (11*alfa*CHWB*CW2*MH*MMU2*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MZ*MZ2*Pi^2*SW*SW2^3) + (11*alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (25*alfa*CHbox*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Pi^2*SW2^2) + 
 (25*alfa*CHD*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(128*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW2^2) - (7*alfa*CHD*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*MZ2^2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW*SW2^2) + (11*alfa*CHWB*MH*MMU2*MW*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(32*MZ*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MH*MMU2*MZ*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MH*MMU2*MW*MW2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MH*MMU2*MZ*MZ2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa^(3/2)*CW2*CWw*MH*MMU2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*Pi^(3/2)*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - (17*alfa*CHbox*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(96*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(24*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (25*Sqrt[alfa]*CmuH*MH*MMU*MW*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CmuH*MH*MMU*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MMU2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Pi^(3/2)*SW*SW2) + (3*alfa^(3/2)*CWw*MH*MMU2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2) - (alfa*CHD*MH*MMU2*tag[delmz])/
  (2304*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MMU2*tag[delmz])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmz])/(192*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MMU2*MW2*tag[delmz])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MMU2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MMU2*MW2*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^4*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) - 
 (5*alfa*CHD*MH*MMU2*MW2^3*tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^3*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*MW2*tag[delmz])/(384*MZ2^2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MMU2*MW2^2*tag[delmz])/(576*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*tag[delmz])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MMU2*MW2^3*tag[delmz])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*tag[delmz])/(768*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmz])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*tag[delmz])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MW2^2*tag[delmz])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MMU2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MMU2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MZ2*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MMU2*MZ2*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MMU2*MZ2*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmz])/(144*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MZ2*tag[delmz])/(2304*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MMU2*MZ2^2*tag[delmz])/(16*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MMU2*MZ2^2*tag[delmz])/(128*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MMU2*tag[delmz])/(576*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*tag[delmz])/(576*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*tag[delmz])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*tag[delmz])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MMU2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MMU2*MW2*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MMU2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2^2*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MW2*tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MMU2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MMU2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MZ2*tag[delmz])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MZ2*tag[delmz])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MMU2*MZ2*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MMU2*MZ2*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmz])/(576*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MMU2*MZ2^2*tag[delmz])/(8*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MMU2*MZ2^2*tag[delmz])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz])/(576*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MMU2*MW*MW2*tag[delmz])/(4*MH*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MMU2*MW*MZ*tag[delmz])/(8*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MMU2*MW2^3*tag[delmz])/(8*MH*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MZ2*tag[delmz])/(32*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MMU2*MZ*MZ2*tag[delmz])/(16*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MW*tag[delmz])/(96*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmz])/
  (576*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MZ*tag[delmz])/(96*MW*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MMU2*MW*MZ*tag[delmz])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MMU2*MW2^3*tag[delmz])/(192*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*
   SW*SW2^2) + (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MMU2*tag[delmz])/(8*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2^2*CWw*MH*MMU2*MZ2*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmz])/(576*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*tag[delmz])/(12*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MMU*MW*MW2*tag[delmz])/(8*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^4*tag[delmz])/(8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*MW2*tag[delmz])/
  (96*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*tag[delmz])/(24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmz])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmz])/
  (144*Sqrt[2]*CW2*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*MW2*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CmuH*MMU*MW2^3*tag[delmz])/
  (16*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MZ2*tag[delmz])/
  (144*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CmuH*MMU*MW*MZ2*tag[delmz])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MMU*MZ2^2*tag[delmz])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MZ2^2*tag[delmz])/
  (288*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + (5*alfa*CHWB*CW*MH*MMU2*tag[delmz])/
  (288*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MH2*MMU2*tag[delmz])/
  (192*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MMU2*MW2*tag[delmz])/
  (16*MH*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[delmz])/
  (8*MZ2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmz])/
  (576*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MMU2*MZ2^2*tag[delmz])/
  (32*MH*MW2*Pi^2*SW*SW2) + (15*alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (7*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*MW2*A0i[aa0, MH2]*tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MH2]*tag[delmz])/(128*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(256*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(128*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MH*MMU2*A0i[aa0, MH2]*
   tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW2^2) + (3*alfa*CHWB*CW2*MH*MMU2*A0i[aa0, MH2]*
   tag[delmz])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MH2]*
   tag[delmz])/(64*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MH2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MH2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*A0i[aa0, MH2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*CH*CW2*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MH*Pi^3*SW2) + 
 (5*alfa*CHB*CW2*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2) - (5*alfa*CHW*CW2*MH*MMU2*A0i[aa0, MH2]*
   tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHB*CW2*MH*MMU2*MZ2*A0i[aa0, MH2]*tag[delmz])/
  (64*MW2*(-MW2 + MZ2)*Pi^2*SW2) + 
 (3*Sqrt[alfa]*CmuH*CW2*MH*MMU*A0i[aa0, MH2]*tag[delmz])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*MW2*A0i[aa0, MH2]*tag[delmz])/
  (192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*A0i[aa0, MH2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MH2]*tag[delmz])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MH2]*
   tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MH2]*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (3*alfa*CHbox*CW2*MMU2*A0i[aa0, MW2]*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MMU2*A0i[aa0, MW2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^3*A0i[aa0, MW2]*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (16*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (128*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(96*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/(64*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(768*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MMU2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MMU2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MMU2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHWB*CW2*MMU2*MW*A0i[aa0, MW2]*tag[delmz])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MMU2*MW*MW2*A0i[aa0, MW2]*
   tag[delmz])/(16*MH*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MW2]*tag[delmz])/
  (48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MW2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (96*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/
  (8*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*A0i[aa0, MW2]*
   tag[delmz])/(12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*CW2*MMU*MW*A0i[aa0, MW2]*tag[delmz])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*A0i[aa0, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MW2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*A0i[aa0, MW2]*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CmuH*MMU*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MZ2*A0i[aa0, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (3*alfa*CHWB*CW*MMU2*A0i[aa0, MW2]*tag[delmz])/(32*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MW2]*tag[delmz])/
  (32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[delmz])/(256*MH*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MMU2*A0i[aa0, MZ2]*tag[delmz])/(32*MH*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MMU2*A0i[aa0, MZ2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*MW2*A0i[aa0, MZ2]*tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*
   tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(768*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*
   tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MMU2*MW2*A0i[aa0, MZ2]*tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (32*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (256*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHbox*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*Pi^2*SW2^2) - (3*alfa*CHB*CW2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmz])/(16*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*CW2*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHW*CW2*MH*MMU2*A0i[aa0, MZ2]*
   tag[delmz])/(16*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MMU2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHWB*CW*MMU2*A0i[aa0, MZ2]*tag[delmz])/(64*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MMU2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MMU2*MZ*A0i[aa0, MZ2]*
   tag[delmz])/(32*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MH2*MMU2*A0i[aa0, MZ2]*
   tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (13*alfa*CHWB*CW2*MH*MMU2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW2*MH*MMU2*MZ*A0i[aa0, MZ2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MZ2]*tag[delmz])/
  (64*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*A0i[aa0, MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (96*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*CW2*MMU*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MMU2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[delmz])/(64*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (64*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MH2^2*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (1536*MZ2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (768*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MH2*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MH2*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MH2*MMU2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (4*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MH2*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MH*MMU2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MH2^2*MMU2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MH2*MMU2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MZ*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (12*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MMU2*MW*MZ*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2^2*MMU2*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MMU2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*MW*MW2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CmuH*MH*MH2^2*MMU*MW*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Sqrt[2]*CW2*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2^2*MMU2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(1536*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (256*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2^3*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) - 
 (25*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^3) + (23*alfa*CHD*CW2*MH*MMU2*MW2^2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(128*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (1536*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (17*alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*MW2^2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2^2) + (11*alfa*CHWB*CW2*MH*MMU2*MW*MW2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MH*MMU2*MW*MZ*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MH*MMU2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CW2^2*CWw*MH*MMU2*MZ2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^4*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^2*Pi^2*SW*SW2) + (17*alfa*CHWB*CW*MH*MMU2*MW2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(96*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MMU2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MMU2*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MH*MMU2*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2^2) + 
 (alfa*MH*MMU2*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2) + 
 (alfa*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2^2) - (alfa*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*
   tag[fer1])/(48*Pi^2*SW2) - (alfa*CW2*MH*MMU2*Nc*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2^2) + (alfa*MH*MMU2*Nc*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2) + (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   CHq3[1, 1]*tag[delmw]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmz]*
   tag[fer1])/(432*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*SW*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*SW*
   tag[delmz]*tag[fer1])/(2592*Sqrt[2]*MW*Pi^(5/2)) - 
 (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^3*tag[delmz]*tag[fer1])/(144*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*tag[delmz]*tag[fer1])/(144*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer1])/(128*MW2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(10368*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MMU2*MW2^3*Nc*tag[delmz]*tag[fer1])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer1])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (1296*MZ2^2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer1])/
  (2592*MZ2*Pi^2*SW2^3) - (17*alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer1])/(2592*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer1])/
  (3456*MW2*Pi^2*SW2^3) + (alfa*CHbox*MH*MMU2*tag[delmz]*tag[fer1])/
  (96*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^2) - 
 (alfa*CHu*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer1])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*tag[delmz]*tag[fer1])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MH*MMU2*MZ*tag[delmz]*tag[fer1])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*tag[delmz]*tag[fer1])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer1])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHe*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer1])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHd*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer1])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmz]*
   tag[fer1])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*tag[delmz]*tag[fer1])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmz]*tag[fer1])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmz]*tag[fer1])/
  (72*Sqrt[2]*Pi^(5/2)*SW*SW2) - (5*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*
   tag[delmz]*tag[fer1])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer1])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer1])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(96*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MH*MMU2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (72*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHu*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MMU2*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MH*MMU2*MZ*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHe*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHd*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (12*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*
   SW*SW2) - (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MMU2*CHl1[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*CHl3[1, 1]*tag[delmz]*tag[fer1])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl3[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*CHq1[1, 1]*tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*Nc*CHq1[1, 1]*tag[delmz]*tag[fer1])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
   tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*tag[delmz]*
   tag[fer1])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*Nc*CHq3[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[1, 1]*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MMU2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MMU2*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MH*MMU2*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2^2) + 
 (alfa*MH*MMU2*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2) + 
 (alfa*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2^2) - (alfa*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*
   tag[fer2])/(48*Pi^2*SW2) - (alfa*CW2*MH*MMU2*Nc*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2^2) + (alfa*MH*MMU2*Nc*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2) + (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*
   CHq3[2, 2]*tag[delmw]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MMU2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmz]*
   tag[fer2])/(432*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*SW*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*SW*
   tag[delmz]*tag[fer2])/(2592*Sqrt[2]*MW*Pi^(5/2)) - 
 (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^3*tag[delmz]*tag[fer2])/(144*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*tag[delmz]*tag[fer2])/(144*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer2])/(128*MW2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(10368*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MMU2*MW2^3*Nc*tag[delmz]*tag[fer2])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer2])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (1296*MZ2^2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer2])/
  (2592*MZ2*Pi^2*SW2^3) - (17*alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer2])/(2592*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer2])/
  (3456*MW2*Pi^2*SW2^3) + (alfa*CHbox*MH*MMU2*tag[delmz]*tag[fer2])/
  (96*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^2) - 
 (alfa*CHc*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer2])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*tag[delmz]*tag[fer2])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MH*MMU2*MZ*tag[delmz]*tag[fer2])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*tag[delmz]*tag[fer2])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer2])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHmu*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer2])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHs*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer2])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmz]*
   tag[fer2])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*tag[delmz]*tag[fer2])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmz]*tag[fer2])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmz]*tag[fer2])/
  (72*Sqrt[2]*Pi^(5/2)*SW*SW2) - (5*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*
   tag[delmz]*tag[fer2])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer2])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer2])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(96*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MH*MMU2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (72*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHc*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MMU2*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MH*MMU2*MZ*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHmu*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHs*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (12*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*
   SW*SW2) - (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CmuH*CW2*MH*MMU*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MMU2*CHl1[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*CHl3[2, 2]*tag[delmz]*tag[fer2])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl3[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*CHq1[2, 2]*tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*Nc*CHq1[2, 2]*tag[delmz]*tag[fer2])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
   tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*tag[delmz]*
   tag[fer2])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*Nc*CHq3[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[2, 2]*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^2) + (3*Sqrt[alfa]*CmuH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3])/(32*MH*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CtH*MH*MMU2*MT*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MT2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CtH*MH*MH2*MMU2*MT*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MH2*MMU*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CtH*MH*MMU2*MT*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(8*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW) - (alfa*CHbox*MH*MH2*MMU2*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MMU2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MMU2*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MMU2*MT2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MMU2*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MH*MH2*MMU2*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2*MMU2*MT2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MMU2*MT2^2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^2*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MW*tag[delmw]*tag[fer3])/
  (144*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/
  (48*MW*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MW*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MW*Nc*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MMU2*MW*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*MW2*tag[delmw]*tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MMU2*MW*Nc*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MMU2*MT2*MW*Nc*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MMU2*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MMU2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmw]*
   tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2*Nc*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*Nc*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CtH*MMU2*MT*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (32*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CtW*CW2*MH*MMU2*MT*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CtW*MH*MMU2*MT*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MMU2*MT*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MMU*MT2*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW*MZ*Pi^2*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHWB*CW2*MH*MMU2*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MMU2*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MMU2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MT2^2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*
   SW) + (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MT2^2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MT2^2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CtW*CW2*MH*MMU2*MT*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CtW*CW2*MH*MMU2*MT*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MT2^2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MMU2*MT2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MMU2*MW*MW2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2) - (alfa*CtW*MH*MMU2*MT*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2) - (alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2) + 
 (alfa*CtW*MH*MMU2*MT*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CW2*MH*MMU2*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*MH*MMU2*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2) + (alfa*CW2*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*
   tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MMU2*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) - (alfa*CW2*MH*MMU2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*MT2*Nc*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2^2) + 
 (alfa*MH*MMU2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/(144*Pi^2*SW2) - 
 (alfa*MH*MMU2*MT2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2) + 
 (alfa*CW2*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2^2) - 
 (alfa*MH*MMU2*MT2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2) + (alfa*MH*MMU2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2) + (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*MH*MMU2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) + (alfa*MH*MMU2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW2) + 
 (alfa*MH*MMU2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2*MW*Nc*
   tag[delmz]*tag[fer3])/(72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*SW*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)) + (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*tag[delmz]*
   tag[fer3])/(1296*Sqrt[2]*Pi^(5/2)) - 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)) - (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer3])/
  (384*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2^3*tag[delmz]*tag[fer3])/
  (144*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2^2*tag[delmz]*tag[fer3])/
  (144*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) - (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer3])/
  (10368*Pi^2*SW2^3) + (11*alfa*CHD*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer3])/
  (1296*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MT2*MW2^3*Nc*tag[delmz]*
   tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (216*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MT2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MMU2*MW2^3*Nc*tag[delmz]*tag[fer3])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (37*alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1728*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MT2*MW2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer3])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2^2*Pi^2*SW2^3) + (17*alfa*CHD*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MH*MMU2*MT2*Nc*tag[delmz]*
   tag[fer3])/(1728*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/(2592*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/
  (2592*MZ2*Pi^2*SW2^3) - (11*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*
   tag[fer3])/(3456*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MMU2*tag[delmz]*tag[fer3])/(96*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*tag[delmz]*tag[fer3])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[delmz]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2*tag[delmz]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(1296*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MT2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MT2*MW2*Nc*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHbox*MH*MMU2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (11*alfa*CHD*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (5*alfa*CHbox*CW2*MH*MMU2*MW2*Nc*tag[delmz]*
   tag[fer3])/(648*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW2^2) + (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MMU2*MW*MW2*tag[delmz]*
   tag[fer3])/(288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (17*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW2*MH*MMU2*MT2*MW*Nc*tag[delmz]*
   tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MZ*Nc*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*MZ*Nc*tag[delmz]*tag[fer3])/
  (144*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHtau*CW2*MH*MMU2*MZ2*tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHt*CW2*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(36*MW2*Pi^2*SW2) - 
 (alfa*CHb*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer3])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHt*CW2*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer3])/(216*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*tag[delmz]*
   tag[fer3])/(288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*tag[delmz]*tag[fer3])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*tag[delmz]*tag[fer3])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*Nc*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MT2*MW*Nc*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*tag[delmz]*tag[fer3])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MZ2*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*MZ*tag[delmz]*tag[fer3])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MMU2*Nc*tag[delmz]*tag[fer3])/(1296*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*tag[delmz]*tag[fer3])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)) - (17*alfa*CHD*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1152*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^3*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^4*Pi^2*SW2^3) - (7*alfa*CHD*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^3*Pi^2*SW2^3) + (37*alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MMU2*MT2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (17*alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (71*alfa*CHD*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (64*MH*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^3) - (17*alfa*CHbox*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (17*alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^2) - (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) - (alfa*CHW*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW2*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (4*MH*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW*SW2^2) + (17*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MMU2*MT2*MW*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MMU2*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHt*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtH*CW2*MMU2*MT*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2*MMU*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MMU*MT2*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (17*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)) - (5*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(864*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) + (5*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(6912*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW2^2) - (alfa*CHtau*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(48*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHtau*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(1728*Pi^2*SW2^2) - 
 (alfa*CHb*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (alfa*CHb*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW2^2) - (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MH*MMU2*MW*MZ*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW2*MH*MMU2*MW*MZ*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CmuH*CW2*MH*MMU*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CmuH*CW2*MH*MMU*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(144*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (alfa*CtB*CW2*MH*MMU2*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW2*Pi^2*SW) - (17*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(864*Sqrt[2]*Pi^(5/2)) - 
 (7*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MZ2*Pi^(5/2)) + 
 (17*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(3456*Pi^2*SW2^3) + 
 (7*alfa*CHD*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MMU2*MT2*MW2^3*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MMU2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MMU2*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^3*Pi^2*SW2^3) - (47*alfa*CHD*MH*MMU2*MT2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MMU2*MW2^2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*MZ2*Pi^2*SW2^3) - (61*alfa*CHD*CW2*MH*MMU2*MT2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) - 
 (37*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MMU2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW2^3) + 
 (17*alfa*CHD*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (17*alfa*CHbox*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (17*alfa*CHD*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW2^2) + (alfa*CHt*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) + 
 (13*alfa*CtW*CW2*MH*MMU2*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MW*Pi^2*SW2^2) + (7*alfa*CHbox*CW2*MH*MMU2*MT2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MMU2*MT2*MW2^2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) + (5*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MMU2*MT2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^2) - (7*alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (21*alfa*CtW*CW2*MH*MMU2*MT*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2*Pi^2*SW2^2) + (17*alfa*CHbox*CW2*MH*MMU2*MZ2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW2^2) - 
 (alfa*CHt*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (72*MW2*Pi^2*SW2^2) - (17*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW*SW2^2) - (7*alfa*CHWB*CW*MH*MMU2*MT2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW2*MH*MMU2*MT2*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MH*MMU2*MW*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MMU2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CtW*CW2*MH*MMU2*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW*Pi^2*SW2) + (17*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MT2*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CmuH*CW2^2*MH*MMU*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) + 
 (21*alfa*CtB*CW2*MH*MMU2*MT*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CtB*CW2*MH*MMU2*MT*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MMU2*MT2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MMU2*CHl1[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*CHl3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*B0i[bb0, MZ2, 0, 0]*CHl3[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MT2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*MT2*Nc*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) - 
 (11*alfa*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*Nc*CHq3[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MT2*Nc*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*MT2*Nc*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MMU2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) + 
 (11*alfa*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MMU2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MMU2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 ((alfa*((CHbox*MH*MMU2)/(4*Pi) - (CHD*MH*MMU2)/(16*Pi) + 
      (CHWB*CW*MH*MMU2)/(4*Pi*SW) - (CmuH*MH*MMU*MW*SW)/
       (4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + (CHD*CW2*MH*MMU2)/(16*Pi*SW2))*
     (17/4 + (3*Log[\[Mu]^2/MH2])/2))/Pi + 
   (MH*MMU2*(-(alfa*MH2*(CmuB*CW - CmuW*SW))/(2*Sqrt[2]*MMU*MW*SW) + 
      alfa*(CHB*CW2 - CHWB*CW*SW + CHW*SW2)*(19 - Pi^2 + Log[MMU2/MH2]^2 + 
        6*Log[\[Mu]^2/MH2]) - (alfa*(2*(CHB - CHW)*CW*SW + CHWB*(CW2 - SW2))*
        (-1/2 + 2*SW2)*(-12 + (4*MZ2)/MH2 - (4*(1 - MZ2/MH2)^2*Pi^2)/3 + 
         Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 2*(1 - MZ2/MH2)^2*
            Log[1 - MZ2/MH2]) - 6*Log[\[Mu]^2/MH2] + 4*(1 - MZ2/MH2)^2*
          PolyLog[2, MZ2/MH2]))/(2*CW*SW)))/(8*Pi^2))*tag[QEDxQCD] - 
 (alfa*CHbox*MH*MMU2*MW2*tag[zetaE])/(4*MZ2*Pi^2) - 
 (5*alfa*CHWB*MH*MMU2*MW*tag[zetaE])/(24*MZ*Pi^2*SW) - 
 (alfa*CHWB*MMU2*MW*MW2*tag[zetaE])/(8*MH*MZ*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[zetaE])/(4*MZ2*Pi^2*SW) - 
 (alfa*CHWB*MMU2*MZ*MZ2*tag[zetaE])/(16*MH*MW*Pi^2*SW) - 
 (3*alfa^(3/2)*CWw*MH*MMU2*tag[zetaE])/(8*Pi^(3/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*tag[zetaE])/(48*Sqrt[2]*Pi^(5/2)) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*SW*tag[zetaE])/(2*Sqrt[2]*CW2*MW*MZ2^2*
   Pi^(5/2)) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*SW*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) - (3*alfa*CHD*MH*MMU2*MW2^2*tag[zetaE])/
  (4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MH*MMU2*MW2^2*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MMU2*MW2^3*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^3*tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*tag[zetaE])/(8*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MMU2*MW2^2*tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHW*MMU2*MW2*tag[zetaE])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[zetaE])/(4*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*tag[zetaE])/(4*CW2*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MW2*tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MMU2*MW2^2*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MW2^2*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MMU2*MZ2*tag[zetaE])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MZ2*tag[zetaE])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MMU2*MZ2^2*tag[zetaE])/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHWB*MH*MMU2*MW2^2*tag[zetaE])/(4*CW*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2^2*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHB*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHWB*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MZ*Pi^2*SW) + 
 (alfa*CHWB*MH*MMU2*MZ*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHW*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHB*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MMU2*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2) + 
 (13*alfa*CHWB*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(48*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MMU2*MW*A0i[aa0, MW2]*tag[zetaE])/(16*MH*MZ*Pi^2*SW) + 
 (alfa*CHWB*CW*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2*SW) + 
 (3*alfa^(3/2)*CWw*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/(8*MW2*Pi^(3/2)*SW) - 
 (Sqrt[alfa]*CmuH*MH*MMU*SW*A0i[aa0, MW2]*tag[zetaE])/
  (24*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*SW*A0i[aa0, MW2]*
   tag[zetaE])/(2*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*A0i[aa0, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) + (3*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*
   tag[zetaE])/(4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (3*alfa*CHD*CW2*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MW2]*tag[zetaE])/
  (32*CW2*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (64*CW2*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHW*MMU2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*Pi^2*SW2) + (alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2) - (alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) - (alfa*CHD*MH*MMU2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MZ2*Pi^2*SW2) - (3*alfa*CHB*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) + (3*alfa*CHW*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) - (alfa*CHWB*MH*MMU2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MW2]*
   tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHB*MH*MMU2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MH*MMU2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MH*MMU2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MMU2*MZ*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW*Pi^2*SW) - 
 (alfa*CHWB*MH*MMU2*MZ*A0i[aa0, MZ2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (3*alfa*CHB*MMU2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MMU2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHB*MH*MH2*MMU2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MH*MH2*MMU2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHB*MH*MMU2*MZ2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MH*MMU2*MZ2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MH*MH2*MMU2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (16*MW*MZ*Pi^2*SW) - (alfa*CHWB*MH*MMU2*MZ*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(16*MW*Pi^2*SW) - 
 (alfa*CHWB*MH*MH2*MMU2*MZ*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (32*MW*MW2*Pi^2*SW) + (alfa*CHWB*MH*MMU2*MZ*MZ2*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHbox*MH*MMU2*MW2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi^2) - 
 (11*alfa*CHWB*MH*MMU2*MW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(24*MZ*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*MZ2*Pi^2*SW) + (3*alfa^(3/2)*CWw*MH*MMU2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(4*Pi^(3/2)*SW) - 
 (17*Sqrt[alfa]*CmuH*MH*MMU*MW*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (96*Sqrt[2]*Pi^(5/2)) - (Sqrt[alfa]*CmuH*MH*MMU*MW2^3*SW*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(2*Sqrt[2]*CW2*MW*MZ2^2*Pi^(5/2)) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) - (3*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2^3*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) - (alfa*CHD*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MMU2*MW2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHWB*MH*MMU2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2^2*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHbox*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) + 
 (alfa*CHWB*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2*SW) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*SW*tag[fer3]*tag[zetaE])/
  (108*Sqrt[2]*MW*Pi^(5/2)) + (2*Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*MW2*Nc*
   SW*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^(5/2)) - (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MH*MMU2*MT2*MZ*Nc*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MH*MMU2*MT2*MZ*Nc*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (864*CW2*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MT2*Nc*tag[fer3]*
   tag[zetaE])/(576*CW2*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (2*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (27*CW2*MZ2^2*Pi^2*SW2) - (5*alfa*CHbox*MH*MMU2*MT2*Nc*tag[fer3]*
   tag[zetaE])/(108*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(24*MZ2*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*CW2*MZ2*Pi^2*SW2) - 
 (2*alfa*CHWB*MH*MMU2*MT2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (27*CW*MZ2^2*Pi^2*SW*SW2) + (2*alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*CW*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2) - (2*alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^2) + (5*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) - 
 (alfa*CHWB*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (36*MW*MZ*Pi^2*SW) - (alfa*CHWB*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MW*MZ*Pi^2*SW) - 
 (2*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) - (5*Sqrt[alfa]*CmuH*MH*MMU*Nc*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) - 
 (2*Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Nc*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) + 
 (Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^(5/2)) + (5*Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) - 
 (2*alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (4*alfa*CHD*CW2*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (5*alfa*CHD*MH*MMU2*MZ*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (5*alfa*CHD*CW2*MH*MMU2*MZ*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MMU2*MW2^2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MW2*Pi^2*SW2) - (2*alfa*CHbox*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (2*alfa*CHbox*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW2) + (alfa*CHD*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(24*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2*Pi^2*SW2) + (alfa*CHB*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MZ2*Pi^2*SW2) + (2*alfa*CHWB*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW*MZ2^2*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*CW*MH*MMU2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MMU2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW*SW2) - (5*alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2) + (alfa*CtB*CW*MH*MMU2*MT*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW) - 
 (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2*SW) + (alfa*CHWB*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*SW*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(9*Sqrt[2]*Pi^(5/2)) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (54*Sqrt[2]*Pi^(5/2)) + (2*Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*MW2*Nc*SW*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^(5/2)) - 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MT2*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MH*MMU2*MT2*MZ*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MH*MMU2*MT2*MZ*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MMU2*MT2*MW2^2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MT2*MW2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) + (alfa*CtW*MH*MMU2*MT*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CtW*CW2*MH*MMU2*MT*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (2*Sqrt[2]*MW*Pi^2*SW2) + (5*alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (2*alfa*CHbox*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*CW2*MZ2^2*Pi^2*SW2) - (5*alfa*CHbox*MH*MMU2*MT2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (24*MZ2*Pi^2*SW2) + (5*alfa*CHbox*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(108*CW2*MZ2*Pi^2*SW2) - 
 (2*alfa*CHWB*MH*MMU2*MT2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*CW*MZ2^2*Pi^2*SW*SW2) + (2*alfa*CHWB*CW*MH*MMU2*MT2*MW2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*MT2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW*MZ2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MH*MMU2*MT2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHbox*MH*MMU2*tag[zetammu])/(128*Pi^2) + 
 (9*alfa*CHD*MH*MMU2*tag[zetammu])/(1024*CW2*Pi^2) - 
 (9*alfa*CHD*MH*MMU2*MW2*tag[zetammu])/(512*CW2*MZ2*Pi^2) - 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*tag[zetammu])/(128*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MMU*MW*MW2*tag[zetammu])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*tag[zetammu])/(32*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (9*Sqrt[alfa]*CmuH*MH*MMU*MZ2*tag[zetammu])/(256*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MMU*MZ2^2*tag[zetammu])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHWB*CW*MH*MMU2*tag[zetammu])/(128*Pi^2*SW) + 
 (alfa*CmuB*MH*MMU*MZ*tag[zetammu])/(4*Sqrt[2]*Pi^2*SW) - 
 (3*alfa*CmuB*MH*MMU*MZ*MZ2*tag[zetammu])/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (9*alfa*CHWB*CW*MH*MMU2*SW*tag[zetammu])/(256*CW2*Pi^2) - 
 (27*alfa*CHD*MH*MMU2*tag[zetammu])/(512*Pi^2*SW2^2) + 
 (5*alfa*CHD*CW2*MH*MMU2*tag[zetammu])/(1024*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MW2*tag[zetammu])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MW2*tag[zetammu])/(64*CW2*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*tag[zetammu])/(64*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MMU2*MW2*tag[zetammu])/(256*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MH*MMU2*MW2*tag[zetammu])/(512*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MW2^2*tag[zetammu])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MMU2*MZ2*tag[zetammu])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MZ2*tag[zetammu])/(128*CW2*MH*Pi^2*SW2^2) + 
 (27*alfa*CHD*MH*MMU2*MZ2*tag[zetammu])/(1024*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MMU2*MZ2^2*tag[zetammu])/(128*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MMU2*tag[zetammu])/(512*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*tag[zetammu])/(64*Pi^2*SW2) - 
 (5*alfa*CHbox*CW2*MH*MMU2*tag[zetammu])/(256*Pi^2*SW2) + 
 (3*alfa*CmuW*MH*MMU*MW*tag[zetammu])/(8*Sqrt[2]*Pi^2*SW2) + 
 (alfa*CHbox*MMU2*MW2*tag[zetammu])/(4*MH*Pi^2*SW2) + 
 (alfa*CHW*MMU2*MW2*tag[zetammu])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MW2*tag[zetammu])/(32*MZ2*Pi^2*SW2) - 
 (3*alfa*CHD*MH*MMU2*MW2*tag[zetammu])/(256*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MMU2*MZ2*tag[zetammu])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MMU2*MZ2*tag[zetammu])/(16*MH*Pi^2*SW2) + 
 (alfa*CHbox*MMU2*MZ2*tag[zetammu])/(32*CW2*MH*Pi^2*SW2) - 
 (3*alfa*CmuW*MH*MMU*MZ2*tag[zetammu])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MMU2*MZ2*tag[zetammu])/(256*MW2*Pi^2*SW2) + 
 (3*alfa*CHmu*MH*MMU2*MZ2*tag[zetammu])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHB*MMU2*MZ2^2*tag[zetammu])/(16*MH*MW2*Pi^2*SW2) + 
 (3*alfa*CHbox*MMU2*MZ2^2*tag[zetammu])/(32*MH*MW2*Pi^2*SW2) - 
 (5*alfa*CHWB*CW*CW2*MH*MMU2*tag[zetammu])/(256*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MW2*tag[zetammu])/(8*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW*tag[zetammu])/(16*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MW*MW2*tag[zetammu])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MMU2*MZ*tag[zetammu])/(128*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MMU2*MW*MZ*tag[zetammu])/(16*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*tag[zetammu])/(32*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MZ2*tag[zetammu])/(32*CW2*MH*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MMU2*MZ2*tag[zetammu])/(256*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MZ*MZ2*tag[zetammu])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MMU2*MZ2^2*tag[zetammu])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHbox*MH*MMU2*SW2*tag[zetammu])/(256*CW2*Pi^2) + 
 (3*CH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(64*MH*Pi^3) + 
 (3*Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MH2]*tag[zetammu])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(32*MW2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(8*MW2*Pi^2*SW2) - 
 (3*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MMU2*A0i[aa0, MH2]*tag[zetammu])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (3*Sqrt[alfa]*CmuH*MMU*MW*A0i[aa0, MW2]*tag[zetammu])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (3*alfa*CHD*MMU2*A0i[aa0, MW2]*tag[zetammu])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MMU2*MW2*A0i[aa0, MW2]*tag[zetammu])/
  (16*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MMU2*A0i[aa0, MW2]*tag[zetammu])/
  (8*MH*Pi^2*SW2) - (3*alfa*CHW*MMU2*A0i[aa0, MW2]*tag[zetammu])/
  (16*MH*Pi^2*SW2) - (3*alfa*CmuW*MH*MMU*A0i[aa0, MW2]*tag[zetammu])/
  (16*Sqrt[2]*MW*Pi^2*SW2) - (3*alfa*CHWB*CW*MMU2*A0i[aa0, MW2]*tag[zetammu])/
  (16*MH*Pi^2*SW*SW2) - (3*alfa*CHWB*MMU2*MW*A0i[aa0, MW2]*tag[zetammu])/
  (16*MH*MZ*Pi^2*SW*SW2) - (7*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*
   tag[zetammu])/(256*CW2*MZ2^2*Pi^2) + 
 (5*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(64*MZ2*Pi^2) + 
 (7*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(512*CW2*MZ2*Pi^2) + 
 (7*Sqrt[alfa]*CmuH*MH*MMU*A0i[aa0, MZ2]*tag[zetammu])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*A0i[aa0, MZ2]*
   tag[zetammu])/(8*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*A0i[aa0, MZ2]*tag[zetammu])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CmuH*MMU*MZ2*A0i[aa0, MZ2]*
   tag[zetammu])/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (3*alfa*CmuB*MH*MMU*A0i[aa0, MZ2]*tag[zetammu])/(8*Sqrt[2]*MZ*Pi^2*SW) + 
 (9*alfa*CmuB*MH*MMU*MZ*A0i[aa0, MZ2]*tag[zetammu])/
  (32*Sqrt[2]*MW2*Pi^2*SW) + (5*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*
   tag[zetammu])/(64*MZ2*Pi^2*SW) - 
 (7*alfa*CHWB*CW*MH*MMU2*SW*A0i[aa0, MZ2]*tag[zetammu])/(128*CW2*MZ2*Pi^2) + 
 (3*alfa*CHbox*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(64*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(256*CW2*MH*Pi^2*SW2^2) + 
 (21*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(512*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*A0i[aa0, MZ2]*tag[zetammu])/(16*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/(32*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/
  (256*MZ2^2*Pi^2*SW2^2) - (33*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/
  (256*MZ2*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/
  (512*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/
  (128*CW2*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2]*
   tag[zetammu])/(32*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetammu])/(256*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHB*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHbox*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(64*CW2*MH*Pi^2*SW2) + 
 (9*alfa*CmuW*MH*MMU*A0i[aa0, MZ2]*tag[zetammu])/(32*Sqrt[2]*MW*Pi^2*SW2) - 
 (7*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(128*MW2*Pi^2*SW2) + 
 (alfa*CHmu*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/(8*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHD*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/(128*MZ2^2*Pi^2*SW2) + 
 (3*alfa*CHbox*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(16*MZ2*Pi^2*SW2) - 
 (5*alfa*CHD*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(256*MZ2*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(128*MZ2*Pi^2*SW2) - 
 (3*alfa*CmuW*MH*MMU*MW*A0i[aa0, MZ2]*tag[zetammu])/
  (8*Sqrt[2]*MZ2*Pi^2*SW2) - (3*alfa*CHB*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetammu])/
  (32*MH*MW2*Pi^2*SW2) - (3*alfa*CHbox*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetammu])/
  (64*MH*MW2*Pi^2*SW2) - (3*alfa*CHWB*CW*MMU2*A0i[aa0, MZ2]*tag[zetammu])/
  (64*CW2*MH*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*
   tag[zetammu])/(128*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MMU2*MW*A0i[aa0, MZ2]*tag[zetammu])/(32*MH*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MMU2*MZ*A0i[aa0, MZ2]*tag[zetammu])/(16*MH*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MMU2*MW2*A0i[aa0, MZ2]*tag[zetammu])/
  (8*MZ2^2*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MH*MMU2*A0i[aa0, MZ2]*tag[zetammu])/
  (16*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*CW2*MH*MMU2*A0i[aa0, MZ2]*
   tag[zetammu])/(128*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MMU2*MW*A0i[aa0, MZ2]*tag[zetammu])/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MMU2*MZ2*A0i[aa0, MZ2]*tag[zetammu])/
  (64*MH*MW2*Pi^2*SW*SW2) - (7*alfa*CHbox*MH*MMU2*SW2*A0i[aa0, MZ2]*
   tag[zetammu])/(128*CW2*MZ2*Pi^2) - 
 (alfa*MH*MMU*MT*Nc*A0i[aa0, MT2]*C1lequ[2, 2, 3, 3]*tag[zetammu])/
  (32*MW2*Pi^2*SW2) - (alfa*MH*MMU2*CHl1[2, 2]*tag[zetammu])/(64*Pi^2*SW2) - 
 (3*alfa*MH*MMU2*MZ2*CHl1[2, 2]*tag[zetammu])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*MH*MMU2*A0i[aa0, MZ2]*CHl1[2, 2]*tag[zetammu])/(64*MW2*Pi^2*SW2) - 
 (alfa*MH*MMU2*A0i[aa0, MZ2]*CHl1[2, 2]*tag[zetammu])/(16*MZ2*Pi^2*SW2) - 
 (alfa*MH*MMU2*CHl3[2, 2]*tag[zetammu])/(16*Pi^2*SW2) - 
 (3*alfa*MH*MMU2*MZ2*CHl3[2, 2]*tag[zetammu])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*MH*MMU2*A0i[aa0, MZ2]*CHl3[2, 2]*tag[zetammu])/(64*MW2*Pi^2*SW2) - 
 (alfa*MH*MMU2*A0i[aa0, MZ2]*CHl3[2, 2]*tag[zetammu])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(64*Pi^2) + 
 (5*alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(512*CW2*Pi^2) - 
 (5*alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(256*CW2*MZ2*Pi^2) - 
 (3*Sqrt[alfa]*CmuH*MH*MMU*MW*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CmuH*MH*MMU*MW*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(16*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CmuH*MH*MMU*MZ2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(64*Pi^2*SW) - (5*alfa*CHWB*CW*MH*MMU2*SW*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(128*CW2*Pi^2) - 
 (21*alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(256*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(512*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MMU2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (256*MZ2*Pi^2*SW2^2) + (15*alfa*CHD*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(256*Pi^2*SW2) - 
 (alfa*CHmu*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(32*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(128*Pi^2*SW2) - 
 (alfa*CHbox*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*tag[zetammu])/(128*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (128*MW2*Pi^2*SW2) + (alfa*CHmu*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*MW2*Pi^2*SW2) + (3*alfa*CHWB*CW*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*Pi^2*SW*SW2) - (alfa*CHWB*CW*CW2*MH*MMU2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (128*Pi^2*SW*SW2) - (alfa*CHWB*MH*MMU2*MW*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MH*MMU2*MZ*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (64*MW*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MMU2*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(16*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MMU2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (128*MW2*Pi^2*SW*SW2) - (5*alfa*CHbox*MH*MMU2*SW2*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(128*CW2*Pi^2) - (alfa*MH*MMU2*CHl1[2, 2]*Log[\[Mu]^2/MZ2]*
   tag[zetammu])/(32*Pi^2*SW2) + 
 (alfa*MH*MMU2*MZ2*CHl1[2, 2]*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MMU2*CHl3[2, 2]*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (32*Pi^2*SW2) + (alfa*MH*MMU2*MZ2*CHl3[2, 2]*Log[\[Mu]^2/MZ2]*tag[zetammu])/
  (64*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtH*MMU2*MT*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetammu])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CmuH*MMU*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetammu])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetammu])/
  (16*MH*MW2*Pi^2*SW2^2) + (alfa*CHD*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetammu])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetammu])/
  (4*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetammu])/(8*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MMU2*MT2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetammu])/
  (8*MH*MW*MZ*Pi^2*SW*SW2)


==> Electronic_Results/Results/Tau/GamTAU_4,0_.m <==
(alfa*MH*MTA2)/(8*MW2*SW2)


==> Electronic_Results/Results/Tau/GamTAU_4,1_.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(33*alfa^2*MH*MTA2)/(128*MW2*Pi*SW2^2) - (5*alfa^2*MH*MTA2)/
  (32*MZ2*Pi*SW2^2) - (21*alfa^2*MH*MTA2*MZ2)/(256*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MTA2*A0i[aa0, MW2])/(64*MW2^2*Pi*SW2^2) - 
 (alfa^2*MTA2*A0i[aa0, MW2])/(8*MH*MW2*Pi*SW2^2) + 
 (5*alfa^2*MH*MTA2*A0i[aa0, MZ2])/(32*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MTA2*A0i[aa0, MZ2])/(4*MH*MW2*Pi*SW2^2) + 
 (alfa^2*MH*MTA2*A0i[aa0, MZ2])/(4*MZ2^2*Pi*SW2^2) - 
 (alfa^2*MTA2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi*SW2^2) - 
 (3*alfa^2*MH*MTA2*A0i[aa0, MZ2])/(8*MW2*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MTA2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MTA2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (alfa^2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi*SW2^2) - 
 (3*alfa^2*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*MW2*Pi*SW2^2) + 
 (5*alfa^2*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MTA2*B0i[dbb0, 0, 0, MZ2])/(8*Pi*SW2^2) - 
 (3*alfa^2*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*MW2*Pi*SW2^2) + 
 (5*alfa^2*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(64*MW2^2*Pi*SW2^2) - 
 (9*alfa^2*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/(256*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MTA2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi*SW2^2) - 
 (alfa^2*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(128*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(32*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(256*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MH2*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MTA2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MTA2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Pi*SW2^2) - 
 (alfa^2*MTA2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*MH*Pi*SW2^2) + 
 (3*alfa^2*MH*MH2*MTA2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(16*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MH2*MTA2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ2*Pi*SW2^2) - 
 (alfa^2*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2^2*Pi*SW2^2) + (alfa^2*MH*MTA2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Pi*SW2^2) - (alfa^2*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi*SW2^2) - (3*alfa^2*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MW2*Pi*SW2^2) + (9*alfa^2*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(32*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MH*MW2*Pi*SW2^2) - 
 (5*alfa^2*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2^2*Pi*SW2^2) + (3*alfa^2*MH*MTA2*Log[\[Mu]^2/MZ2])/
  (32*MW2*Pi*SW2^2) - (alfa^2*MH*MTA2*Log[\[Mu]^2/MZ2])/(16*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MTA2*tag[delmw])/(16*MH*Pi*SW2^3) + (alfa^2*MH*MH2*MTA2*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) + (25*alfa^2*MH*MTA2*tag[delmw])/(288*MW2*Pi*SW2^3) - 
 (7*alfa^2*MH*MTA2*tag[delmw])/(36*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MTA2*tag[delmw])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MTA2*MW2*tag[delmw])/(8*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MZ2*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (alfa^2*MTA2*MZ2*tag[delmw])/(16*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MTA2*MZ2^2*tag[delmw])/(32*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(32*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) - 
 (5*alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*Pi*SW2^3) + 
 (3*alfa^2*MTA2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) - 
 (3*alfa^2*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MW2^2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(64*MW2^2*Pi*SW2^3) - 
 (3*alfa^2*MTA2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2^2*Pi*SW2^3) - 
 (5*alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(384*MW2^3*Pi*SW2^3) + 
 (3*alfa^2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (3*alfa^2*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^3*Pi*SW2^3) + (alfa^2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*MZ2*Pi*SW2^3) + 
 (25*alfa^2*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*MZ2^2*Pi*SW2^3) - 
 (11*alfa^2*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(48*MZ2*Pi*SW2^3) - 
 (7*alfa^2*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2^2*Pi*SW2^3) - (alfa^2*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^3*Pi*SW2^3) + (alfa^2*MH*MTA2*tag[delmz])/
  (576*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*MW2^2*tag[delmz])/(8*MZ2^3*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*MW2*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MTA2*tag[delmz])/(288*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MTA2*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MTA2*MW2*tag[delmz])/(16*MH*MZ2*Pi*SW2^3) - 
 (alfa^2*MTA2*MZ2*tag[delmz])/(32*MH*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^3*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2^2*Pi*SW2^3) + 
 (3*alfa^2*MTA2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) + 
 (3*alfa^2*MTA2*A0i[aa0, MZ2]*tag[delmz])/(64*MH*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/(384*MW2*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*MZ2^2*Pi*SW2^3) + (alfa^2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(384*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi*SW2^3) + (17*alfa^2*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(288*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi*SW2^3) + (alfa^2*MH*MTA2*tag[delmz]*tag[fer1])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*MW2*tag[delmz]*tag[fer1])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MTA2*tag[delmz]*tag[fer1])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer1])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(432*MZ2*Pi*SW2^3) + (alfa^2*MH*MTA2*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) - (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (alfa^2*MH*MTA2*tag[delmz]*tag[fer2])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*MW2*tag[delmz]*tag[fer2])/
  (72*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MTA2*tag[delmz]*tag[fer2])/
  (48*MZ2*Pi*SW2^3) + (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi*SW2^3) + (5*alfa^2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi*SW2^3) - (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer2])/
  (1296*MZ2*Pi*SW2^3) - (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(32*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi*SW2^3) - (11*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*MW2*Pi*SW2^3) - 
 (5*alfa^2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi*SW2^3) + (11*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(432*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2^2*Pi*SW2^2) - (alfa^2*MH*MH2*MT2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2^2*Pi*SW2^2) + 
 (alfa^2*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2^2*Pi*SW2^2) + (alfa^2*MH*MTA2*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) - (alfa^2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi*SW2^3) + (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer3])/
  (288*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*Nc*tag[delmw]*tag[fer3])/
  (144*MZ2*Pi*SW2^3) + (alfa^2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) - (alfa^2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2^3*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/(96*MW2^2*Pi*SW2^3) - 
 (alfa^2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2^2*Pi*SW2^3) + (alfa^2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MW2^2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MW2*MZ2*Pi*SW2^3) + (alfa^2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^3*Pi*SW2^3) + (alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi*SW2^3) + (alfa^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*MZ2*Pi*SW2^3) - (alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*tag[delmz]*tag[fer3])/(96*MW2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MW2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*tag[delmz]*tag[fer3])/(48*MZ2*Pi*SW2^3) + 
 (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(2592*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MT2*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi*SW2^3) - 
 (11*alfa^2*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(1296*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(864*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi*SW2^3) - (5*alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi*SW2^3) + 
 (17*alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*MZ2*Pi*SW2^3) - (alfa^2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*MZ2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi*SW2^3) - (alfa^2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(24*MZ2^2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi*SW2^3) - (5*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi*SW2^3) - 
 (alfa^2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi*SW2^3) + (alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(432*MZ2*Pi*SW2^3) - 
 (17*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi*SW2^3) - (alfa^2*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi*SW2^3) + 
 (5*alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi*SW2^3) - (alfa^2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi*SW2^3) + 
 (5*alfa^2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi*SW2^3) - (7*alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*MZ2*Pi*SW2^3) + 
 (alfa^2*MH*MTA2*(17/4 + (3*Log[\[Mu]^2/MH2])/2)*tag[QEDxQCD])/
  (8*MW2*Pi*SW2) + (alfa^2*MH*MTA2*tag[zetaE])/(48*MW2*Pi*SW2) - 
 (alfa^2*MH*MTA2*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(24*MW2^2*Pi*SW2) + 
 (alfa^2*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(4*MW2*MZ2*Pi*SW2) - 
 (17*alfa^2*MH*MTA2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(96*MW2*Pi*SW2) - 
 (alfa^2*MH*MTA2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi*SW2) - 
 (5*alfa^2*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*MW2^2*Pi*SW2) + 
 (2*alfa^2*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(27*MW2*MZ2*Pi*SW2) + 
 (5*alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) - (2*alfa^2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MW2*MZ2*Pi*SW2) - 
 (5*alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2^2*Pi*SW2) + (alfa^2*MH*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*MW2*Pi*SW2) + 
 (2*alfa^2*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MW2*MZ2*Pi*SW2) + (alfa^2*MTA2*tag[zetamta])/(16*MH*Pi*SW2^2) + 
 (3*alfa^2*MH*MTA2*tag[zetamta])/(128*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MTA2*tag[zetamta])/(32*MZ2*Pi*SW2^2) - 
 (9*alfa^2*MH*MTA2*MZ2*tag[zetamta])/(256*MW2^2*Pi*SW2^2) + 
 (alfa^2*MTA2*MZ2^2*tag[zetamta])/(32*MH*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(128*MW2^2*Pi*SW2^2) - 
 (3*alfa^2*MTA2*A0i[aa0, MW2]*tag[zetamta])/(32*MH*MW2*Pi*SW2^2) - 
 (7*alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(128*MW2^2*Pi*SW2^2) - 
 (alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(8*MZ2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(16*MW2*MZ2*Pi*SW2^2) - 
 (3*alfa^2*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetamta])/(64*MH*MW2^2*Pi*SW2^2) + 
 (3*alfa^2*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(32*MW2*Pi*SW2^2) - 
 (alfa^2*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(16*MZ2*Pi*SW2^2) - 
 (5*alfa^2*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(128*MW2^2*Pi*SW2^2) + 
 (alfa^2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetamta])/
  (16*MH*MW2^2*Pi*SW2^2)


==> Electronic_Results/Results/Tau/GamTAU_6,0_.m <==
(CHbox*MH*MTA2)/(4*Pi) - (CHD*MH*MTA2)/(16*Pi) + 
 (CHWB*CW*MH*MTA2)/(4*Pi*SW) - (CtauH*MH*MTA*MW*SW)/
  (4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + (CHD*CW2*MH*MTA2)/(16*Pi*SW2)


==> Electronic_Results/Results/Tau/GamTAU_6,1_.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
(-9*alfa*CHB*MH*MTA2)/(16*Pi^2) + (7*alfa*CHbox*MH*MTA2)/(128*Pi^2) - 
 (5*alfa*CHD*MH*MTA2)/(1024*CW2*Pi^2) + (3*alfa*CHB*MH*MTA2*MW2)/
  (8*MZ2*Pi^2) + (5*alfa*CHD*MH*MTA2*MW2)/(512*CW2*MZ2*Pi^2) + 
 (15*alfa*CHB*MH*MTA2*MZ2)/(64*MW2*Pi^2) - (alfa*CHbox*MH*MTA2*MZ2)/
  (32*MW2*Pi^2) + (alfa*CHtau*MH*MTA2*MZ2)/(64*MW2*Pi^2) - 
 (15*Sqrt[alfa]*CtauH*MH*MTA*MW)/(32*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW)/(256*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*MTA*MW*MW2)/(16*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2)/(64*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (39*Sqrt[alfa]*CtauH*MH*MTA*MZ2)/(256*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*MTA*MZ2^2)/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (7*alfa*CHWB*CW*MH*MTA2)/(128*Pi^2*SW) - (3*alfa*CtauB*MH*MTA*MZ)/
  (4*Sqrt[2]*Pi^2*SW) - (alfa*CHWB*CW*MH*MTA2*MZ2)/(32*MW2*Pi^2*SW) + 
 (9*alfa*CtauB*MH*MTA*MZ*MZ2)/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (7*Sqrt[alfa]*CtauH*MH*MTA*MW*SW)/(128*Sqrt[2]*Pi^(5/2)) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*SW)/(32*Sqrt[2]*MW*Pi^(5/2)) + 
 (5*alfa*CHWB*CW*MH*MTA2*SW)/(256*CW2*Pi^2) + 
 (9*alfa*CHB*MH*MTA2)/(16*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2)/(4*Pi^2*SW2^2) - 
 (141*alfa*CHD*MH*MTA2)/(512*Pi^2*SW2^2) + (5*alfa*CHW*MH*MTA2)/
  (32*Pi^2*SW2^2) + (3*alfa*CHD*CW2*MH*MTA2)/(1024*Pi^2*SW2^2) - 
 (alfa*CHB*MH*MTA2*MW2^3)/(4*MZ2^3*Pi^2*SW2^2) + 
 (7*alfa*CHB*MH*MTA2*MW2^2)/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^2)/(8*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MTA2*MW2^2)/(128*MZ2^2*Pi^2*SW2^2) - 
 (35*alfa*CHB*MH*MTA2*MW2)/(32*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MTA2*MW2)/(16*MZ2*Pi^2*SW2^2) + 
 (45*alfa*CHD*MH*MTA2*MW2)/(128*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHW*MH*MTA2*MW2)/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*CW2*MH*MTA2*MW2)/(512*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MH*MTA2*MZ2)/(32*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MZ2)/(16*MW2*Pi^2*SW2^2) + 
 (81*alfa*CHD*MH*MTA2*MZ2)/(1024*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*MH*MTA2)/(16*Pi^2*SW2) + (9*alfa*CHbox*MH*MTA2)/(32*Pi^2*SW2) - 
 (15*alfa*CHD*MH*MTA2)/(512*Pi^2*SW2) - (alfa*CHtau*MH*MTA2)/(32*Pi^2*SW2) - 
 (7*alfa*CHW*MH*MTA2)/(64*Pi^2*SW2) - (3*alfa*CHbox*CW2*MH*MTA2)/
  (256*Pi^2*SW2) - (9*alfa*CtauW*MH*MTA*MW)/(8*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MTA2*MW2)/(8*MH*Pi^2*SW2) + (alfa*CHD*MTA2*MW2)/
  (32*MH*Pi^2*SW2) + (alfa*CHW*MH*MTA2*MW2^2)/(8*MZ2^2*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MTA2*MW2)/(64*MZ2*Pi^2*SW2) + 
 (7*alfa*CHD*MH*MTA2*MW2)/(256*MZ2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MW2)/(16*MZ2*Pi^2*SW2) + 
 (9*alfa*CtauW*MH*MTA*MZ2)/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHB*MH*MTA2*MZ2)/(16*MW2*Pi^2*SW2) - (23*alfa*CHbox*MH*MTA2*MZ2)/
  (256*MW2*Pi^2*SW2) + (alfa*CHD*MH*MTA2*MZ2)/(128*MW2*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*MZ2)/(16*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MTA2*MZ2^2)/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MTA2*MZ2^2)/(64*MH*MW2*Pi^2*SW2) + 
 (9*alfa*CHWB*CW*MH*MTA2)/(32*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*CW2*MH*MTA2)/
  (256*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MTA2*MW)/(64*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MTA2*MZ)/(64*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ)/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW2^3)/(8*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MTA2*MW2)/(64*MZ2*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MTA2*MW*MW2)/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (23*alfa*CHWB*CW*MH*MTA2*MZ2)/(256*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2)/(128*MW*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHbox*MH*MTA2*SW2)/(256*CW2*Pi^2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*SW*SW2)/(256*Sqrt[2]*CW2*Pi^(5/2)) - 
 (3*Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MH2])/(64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2])/(128*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MH2])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MW2])/(32*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHD*MTA2*A0i[aa0, MW2])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*MTA2*A0i[aa0, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MW2])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MTA2*A0i[aa0, MW2])/(16*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MTA2*A0i[aa0, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MTA2*A0i[aa0, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MTA2*MW2*A0i[aa0, MW2])/(4*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*A0i[aa0, MW2])/(16*MH*Pi^2*SW2) - 
 (3*alfa*CHD*MTA2*A0i[aa0, MW2])/(64*MH*Pi^2*SW2) + 
 (5*alfa*CtauW*MH*MTA*A0i[aa0, MW2])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (7*alfa*CHbox*MH*MTA2*A0i[aa0, MW2])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MTA2*A0i[aa0, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2])/(16*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MTA2*A0i[aa0, MW2])/(8*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MTA2*MW*A0i[aa0, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHB*MTA2*A0i[aa0, MZ2])/(2*MH*Pi^2) + 
 (alfa*CHbox*MTA2*A0i[aa0, MZ2])/(8*MH*Pi^2) + 
 (alfa*CHB*MH*MTA2*A0i[aa0, MZ2])/(4*MW2*Pi^2) + 
 (3*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(128*MW2*Pi^2) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(256*MW2*Pi^2) - 
 (alfa*CHtau*MH*MTA2*A0i[aa0, MZ2])/(32*MW2*Pi^2) + 
 (alfa*CHB*MH*MTA2*MW2*A0i[aa0, MZ2])/(2*MZ2^2*Pi^2) + 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2])/(256*CW2*MZ2^2*Pi^2) - 
 (3*alfa*CHB*MH*MTA2*A0i[aa0, MZ2])/(4*MZ2*Pi^2) - 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(512*CW2*MZ2*Pi^2) - 
 (alfa*CHB*MTA2*MW2*A0i[aa0, MZ2])/(MH*MZ2*Pi^2) - 
 (5*alfa*CHB*MTA2*MZ2*A0i[aa0, MZ2])/(8*MH*MW2*Pi^2) - 
 (alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2*Pi^2) - 
 (alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2])/(64*MH*MW2*Pi^2) - 
 (alfa*CHtau*MTA2*MZ2*A0i[aa0, MZ2])/(4*MH*MW2*Pi^2) - 
 (37*Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MZ2])/(4*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (15*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*A0i[aa0, MZ2])/
  (32*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) + 
 (23*Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MZ2])/(32*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*A0i[aa0, MZ2])/
  (128*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MTA*MW*MW2*A0i[aa0, MZ2])/
  (2*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CtauH*MTA*MZ2*A0i[aa0, MZ2])/(64*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (5*alfa*CtauB*MH*MTA*A0i[aa0, MZ2])/(8*Sqrt[2]*MZ*Pi^2*SW) - 
 (15*alfa*CtauB*MH*MTA*MZ*A0i[aa0, MZ2])/(32*Sqrt[2]*MW2*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2])/(64*MZ2*Pi^2*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*A0i[aa0, MZ2])/(64*Sqrt[2]*MZ2*Pi^(5/2)) + 
 (alfa*CHWB*CW*MH*MTA2*SW*A0i[aa0, MZ2])/(128*CW2*MZ2*Pi^2) - 
 (alfa*CHD*MTA2*A0i[aa0, MZ2])/(2*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(64*MW2*Pi^2*SW2^2) - 
 (69*alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MTA2*MW2^2*A0i[aa0, MZ2])/(64*MZ2^3*Pi^2*SW2^2) + 
 (15*alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MZ2])/(64*MZ2^3*Pi^2*SW2^2) - 
 (15*alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MZ2])/(128*MZ2^2*Pi^2*SW2^2) - 
 (141*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2])/(256*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*A0i[aa0, MZ2])/(256*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MW2^2*A0i[aa0, MZ2])/(4*MH*MZ2^2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW2^2) + 
 (123*alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(256*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2])/(512*MZ2*Pi^2*SW2^2) + 
 (35*alfa*CHD*MTA2*MW2*A0i[aa0, MZ2])/(64*MH*MZ2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2])/(64*MH*MW2*Pi^2*SW2^2) + 
 (21*alfa*CHbox*MTA2*A0i[aa0, MZ2])/(16*MH*Pi^2*SW2) + 
 (alfa*CHD*MTA2*A0i[aa0, MZ2])/(32*MH*Pi^2*SW2) - 
 (alfa*CHtau*MTA2*A0i[aa0, MZ2])/(2*MH*Pi^2*SW2) - 
 (5*alfa*CHW*MTA2*A0i[aa0, MZ2])/(8*MH*Pi^2*SW2) - 
 (15*alfa*CtauW*MH*MTA*A0i[aa0, MZ2])/(32*Sqrt[2]*MW*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (7*alfa*CHtau*MH*MTA2*A0i[aa0, MZ2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*MW2^2*A0i[aa0, MZ2])/(2*MZ2^3*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MZ2])/(32*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2])/(128*MZ2^2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MW2*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MW2^2*A0i[aa0, MZ2])/(MH*MZ2^2*Pi^2*SW2) - 
 (23*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2])/(256*MZ2*Pi^2*SW2) + 
 (7*alfa*CHtau*MH*MTA2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*A0i[aa0, MZ2])/(4*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW2) + 
 (5*alfa*CtauW*MH*MTA*MW*A0i[aa0, MZ2])/(8*Sqrt[2]*MZ2*Pi^2*SW2) - 
 (7*alfa*CHbox*MTA2*MW2*A0i[aa0, MZ2])/(8*MH*MZ2*Pi^2*SW2) + 
 (3*alfa*CHW*MTA2*MW2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi^2*SW2) - 
 (15*alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2])/(128*MH*MW2*Pi^2*SW2) + 
 (alfa*CHtau*MTA2*MZ2*A0i[aa0, MZ2])/(2*MH*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MTA2*A0i[aa0, MZ2])/(4*MH*Pi^2*SW*SW2) + 
 (25*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MTA2*A0i[aa0, MZ2])/(16*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MZ2])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (21*alfa*CHWB*MTA2*MW*A0i[aa0, MZ2])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CHWB*MTA2*MZ*A0i[aa0, MZ2])/(16*MH*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MZ2])/(64*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW2^3*MZ*A0i[aa0, MZ2])/(2*MW*MZ2^4*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MTA2*MW*MW2*MZ*A0i[aa0, MZ2])/(2*MZ2^3*Pi^2*SW*SW2) + 
 (alfa*CHWB*MTA2*MW2^3*MZ*A0i[aa0, MZ2])/(MH*MW*MZ2^3*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MZ2])/(32*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW*MW2*A0i[aa0, MZ2])/(16*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*MH*MTA2*MW*MZ*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MTA2*MW*MW2*MZ*A0i[aa0, MZ2])/(MH*MZ2^2*Pi^2*SW*SW2) - 
 (7*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2])/(16*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MH*MTA2*A0i[aa0, MZ2])/(128*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MTA2*MW2*A0i[aa0, MZ2])/(2*MH*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MTA2*MW*A0i[aa0, MZ2])/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MTA2*MZ2*A0i[aa0, MZ2])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHbox*MH*MTA2*SW2*A0i[aa0, MZ2])/(128*CW2*MZ2*Pi^2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*SW2*A0i[aa0, MZ2])/
  (128*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (9*Sqrt[alfa]*CtauH*MH*MH2*MTA*B0i[bb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MH2, MH2])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MH2, MH2])/(256*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MH2, MH2])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*B0i[bb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MH2, MW2, MW2])/
  (32*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MTA*MW*MW2*
   B0i[bb0, MH2, MW2, MW2])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(4*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MTA2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MTA2*MW2^2*B0i[bb0, MH2, MW2, MW2])/(4*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (alfa*CtauW*MH*MTA*MW*B0i[bb0, MH2, MW2, MW2])/(4*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MH2, MW2, MW2])/(32*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW*B0i[bb0, MH2, MW2, MW2])/(32*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MTA2*MW*MW2*B0i[bb0, MH2, MW2, MW2])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(32*Pi^2) + 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2) + 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(512*MW2*Pi^2) + 
 (alfa*CHB*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(MH*Pi^2) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(64*MZ2*Pi^2) - 
 (3*alfa*CHB*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2) - 
 (alfa*CHbox*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2) - 
 (alfa*CHB*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2) - 
 (alfa*CHbox*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2) - 
 (alfa*CHD*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(256*MW2*Pi^2) + 
 (5*alfa*CHB*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*MW2*Pi^2) + 
 (alfa*CHbox*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2*Pi^2) + 
 (alfa*CHD*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(64*MH*MW2*Pi^2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*B0i[bb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MTA*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (2*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*MTA*MW*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (4*Sqrt[2]*MH*Pi^(5/2)*SW) - (5*Sqrt[alfa]*CtauH*MTA*MZ2^2*
   B0i[bb0, MH2, MZ2, MZ2])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CtauB*MH*MTA*MZ*B0i[bb0, MH2, MZ2, MZ2])/(2*Sqrt[2]*Pi^2*SW) - 
 (3*alfa*CtauB*MH*MTA*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (8*Sqrt[2]*MW2*Pi^2*SW) - (alfa*CHbox*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MW2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (512*MW2*Pi^2*SW2^2) - (35*alfa*CHD*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MH*Pi^2*SW2^2) - (3*alfa*CHD*MH*MH2*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (512*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (128*MZ2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MZ2*Pi^2*SW2^2) + (alfa*CHD*MTA2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (2*MH*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/
  (256*MW2*Pi^2*SW2^2) - (9*alfa*CHD*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHB*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (32*Pi^2*SW2) - (3*alfa*CHbox*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/
  (64*Pi^2*SW2) + (alfa*CHD*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (alfa*CtauW*MH*MTA*MW*B0i[bb0, MH2, MZ2, MZ2])/(2*Sqrt[2]*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(256*MW2*Pi^2*SW2) - 
 (alfa*CHtau*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW2) + 
 (7*alfa*CHbox*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
 (3*alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MTA2*MW2^2*B0i[bb0, MH2, MZ2, MZ2])/(MH*MZ2*Pi^2*SW2) - 
 (21*alfa*CHbox*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*Pi^2*SW2) - 
 (alfa*CHD*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MH*Pi^2*SW2) + 
 (alfa*CHtau*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*Pi^2*SW2) + 
 (5*alfa*CHW*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW2) - 
 (3*alfa*CtauW*MH*MTA*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(8*Sqrt[2]*MW*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (alfa*CHtau*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (9*alfa*CHbox*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHD*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHtau*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MW2*B0i[bb0, MH2, MZ2, MZ2])/(2*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW*B0i[bb0, MH2, MZ2, MZ2])/(16*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MTA2*MW*MW2*B0i[bb0, MH2, MZ2, MZ2])/(MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MTA2*MZ*B0i[bb0, MH2, MZ2, MZ2])/(64*MW*Pi^2*SW*SW2) - 
 (21*alfa*CHWB*MTA2*MW*MZ*B0i[bb0, MH2, MZ2, MZ2])/(8*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MTA2*MW2^3*MZ*B0i[bb0, MH2, MZ2, MZ2])/
  (MH*MW*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(4*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(64*MW2*Pi^2*SW*SW2) + 
 (13*alfa*CHWB*MTA2*MZ*MZ2*B0i[bb0, MH2, MZ2, MZ2])/(16*MH*MW*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2])/
  (16*MH*MW2*Pi^2*SW*SW2) + (5*alfa*CHD*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/
  (256*CW2*Pi^2) - (alfa*CHbox*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(64*Pi^2) - 
 (5*alfa*CHD*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(512*CW2*Pi^2) - 
 (3*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[dbb0, 0, 0, MZ2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + (9*Sqrt[alfa]*CtauH*MH*MTA*MW*MZ2*
   B0i[dbb0, 0, 0, MZ2])/(32*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MZ2*B0i[dbb0, 0, 0, MZ2])/
  (128*Sqrt[2]*Pi^(5/2)*SW) - (15*Sqrt[alfa]*CtauH*MH*MTA*MZ2^2*
   B0i[dbb0, 0, 0, MZ2])/(128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(64*Pi^2*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MZ2*SW*B0i[dbb0, 0, 0, MZ2])/
  (64*Sqrt[2]*Pi^(5/2)) + (5*alfa*CHWB*CW*MH*MTA2*MZ2*SW*
   B0i[dbb0, 0, 0, MZ2])/(128*CW2*Pi^2) - 
 (7*alfa*CHD*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MTA2*MW2^2*B0i[dbb0, 0, 0, MZ2])/(32*MZ2*Pi^2*SW2^2) + 
 (53*alfa*CHD*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(512*Pi^2*SW2^2) - 
 (35*alfa*CHD*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(256*Pi^2*SW2) + 
 (alfa*CHtau*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(16*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MH*MTA2*MW2*B0i[dbb0, 0, 0, MZ2])/(16*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(32*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*CW2*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2])/(128*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*B0i[dbb0, 0, 0, MZ2])/(16*MW*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*CW*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2])/(128*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ2^3*B0i[dbb0, 0, 0, MZ2])/
  (32*MW*MW2*MZ*Pi^2*SW*SW2) + (5*alfa*CHbox*MH*MTA2*MZ2*SW2*
   B0i[dbb0, 0, 0, MZ2])/(128*CW2*Pi^2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*MZ2*SW*SW2*B0i[dbb0, 0, 0, MZ2])/
  (128*Sqrt[2]*CW2*Pi^(5/2)) + (9*CH*MH*MH2*MTA2*B0i[dbb0, MH2, MH2, MH2])/
  (64*Pi^3) + (9*Sqrt[alfa]*CtauH*MH*MH2^2*MTA*B0i[dbb0, MH2, MH2, MH2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (27*alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW2^2) + (9*alfa*CHD*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW2^2) + (27*alfa*CHbox*MH*MH2^2*MTA2*
   B0i[dbb0, MH2, MH2, MH2])/(128*MZ2*Pi^2*SW2^2) - 
 (27*alfa*CHD*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/(256*MZ2*Pi^2*SW2^2) - 
 (9*alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/(128*MW2*Pi^2*SW2) - 
 (9*alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[dbb0, MH2, MH2, MH2])/
  (128*MW2*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MH2^2*MTA2*
   B0i[dbb0, MH2, MH2, MH2])/(128*MW*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*B0i[dbb0, MH2, MW2, MW2])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*
   B0i[dbb0, MH2, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[dbb0, MH2, MW2, MW2])/
  (16*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHbox*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(128*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MH*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MTA2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MTA2*MW2^2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MTA2*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MH2^2*MTA2*B0i[dbb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*MW*B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MTA2*MW*MW2*B0i[dbb0, MH2, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CtauH*MH*MTA*MZ2^2*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(64*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MH*MTA2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*MH*MH2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MH2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/(128*MW2*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW2) + 
 (3*alfa*CHB*MH*MH2*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MH2*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (3*alfa*CHB*MH*MTA2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(16*MW2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MTA2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2^2*MTA2*B0i[dbb0, MH2, MZ2, MZ2])/
  (128*MW*MZ*Pi^2*SW*SW2) - (3*alfa*CHWB*MH*MH2*MTA2*MW*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*MZ*B0i[dbb0, MH2, MZ2, MZ2])/(8*MW*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MH*MTA2*MW*MZ*B0i[dbb0, MH2, MZ2, MZ2])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*MZ2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW*SW2) - (9*alfa*CHWB*MH*MTA2*MZ*MZ2*
   B0i[dbb0, MH2, MZ2, MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MTA2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2])/
  (32*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MTA*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MTA2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(32*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MTA2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(4*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHW*MH*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(8*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MTA2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHW*MTA2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (4*MH*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(8*Pi^2*SW2) + 
 (alfa*CtauW*MH*MTA*MW*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*Sqrt[2]*Pi^2*SW2) - (alfa*CHbox*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, 
    MW2])/(4*MH*Pi^2*SW2) + (alfa*CHWB*CW*MH*MTA2*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*MH*MTA2*MW*MW2*
   C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/(16*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MTA2*MW2^3*C0i[cc0, 0, MH2, 0, 0, MW2, MW2])/
  (8*MH*MW*MZ*Pi^2*SW*SW2) - (3*Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*MW2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MH2*MTA*MZ2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHWB*MH*MH2*MTA2*MW*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ*Pi^2*SW) - 
 (7*alfa*CHD*MH*MH2*MTA2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (8*MZ2^2*Pi^2*SW2^2) + (9*alfa*CHD*MH*MH2*MTA2*MW2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2*Pi^2*SW2^2) + (3*alfa*CHbox*MH*MH2*MTA2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*Pi^2*SW2) - 
 (alfa*CHtau*MH*MH2*MTA2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(16*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*MW2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (4*MZ2*Pi^2*SW2) - (alfa*CHbox*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 
    0])/(8*MW2*Pi^2*SW2) + (alfa*CHtau*MH*MH2*MTA2*MZ2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(32*MW2*Pi^2*SW2) + 
 (3*alfa*CHWB*CW*MH*MH2*MTA2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2*MTA2*MW2*
   C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/(8*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0])/
  (16*MW2*Pi^2*SW*SW2) + (3*alfa*CHB*MH*MH2*MTA2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*Pi^2) + 
 (alfa*CHB*MH*MTA2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/Pi^2 - 
 (alfa*CHB*MH*MH2*MTA2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MZ2*Pi^2) - 
 (3*alfa*CHB*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2) - 
 (alfa*CHbox*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2) - 
 (alfa*CHB*MH*MH2*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MW2*Pi^2) - 
 (alfa*CHB*MTA2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2) + 
 (3*alfa*CHB*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*MH*Pi^2) + 
 (alfa*CHbox*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*Pi^2) + 
 (9*alfa*CHB*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MW2*Pi^2) + 
 (alfa*CHbox*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*MW2*Pi^2) + 
 (alfa*CHD*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(128*MW2*Pi^2) - 
 (5*alfa*CHB*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*MW2*Pi^2) - 
 (alfa*CHbox*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MH*MW2*Pi^2) - 
 (alfa*CHD*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(64*MH*MW2*Pi^2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CtauH*MH*MTA*MW*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MTA*MW*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*Sqrt[2]*MH*Pi^(5/2)*SW) - (9*Sqrt[alfa]*CtauH*MH*MTA*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (3*Sqrt[alfa]*CtauH*MTA*MW*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*MH*Pi^(5/2)*SW) + (5*Sqrt[alfa]*CtauH*MTA*MZ2^3*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (alfa*CtauB*MH*MTA*MZ*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*Pi^2*SW) - (3*alfa*CtauB*MH*MTA*MZ*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (67*alfa*CHD*MH*MTA2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (128*Pi^2*SW2^2) - (alfa*CHD*MTA2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(4*MZ2*Pi^2*SW2^2) + 
 (7*alfa*CHD*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2^2) + 
 (35*alfa*CHD*MTA2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (64*MH*Pi^2*SW2^2) - (alfa*CHD*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi^2*SW2^2) - (17*alfa*CHD*MH*MTA2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(128*MW2*Pi^2*SW2^2) + 
 (9*alfa*CHD*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (64*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MH2*MTA2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*Pi^2*SW2) + 
 (15*alfa*CHbox*MH*MTA2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MW2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2*SW2) - 
 (alfa*CHW*MH*MH2*MTA2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MZ2^2*Pi^2*SW2) + (3*alfa*CHW*MH*MH2*MTA2*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*MW2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MZ2*Pi^2*SW2) - 
 (45*alfa*CHbox*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(64*Pi^2*SW2) + 
 (alfa*CHtau*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Pi^2*SW2) + 
 (9*alfa*CHW*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*Pi^2*SW2) + 
 (alfa*CtauW*MH*MTA*MW*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*Sqrt[2]*Pi^2*SW2) - (7*alfa*CHbox*MTA2*MW2*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MTA2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*MH*Pi^2*SW2) + 
 (21*alfa*CHbox*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*Pi^2*SW2) + (alfa*CHD*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MH*Pi^2*SW2) - (alfa*CHtau*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*Pi^2*SW2) - (5*alfa*CHW*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (8*MH*Pi^2*SW2) - (3*alfa*CtauW*MH*MTA*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(16*Sqrt[2]*MW*Pi^2*SW2) + 
 (17*alfa*CHbox*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MW2*Pi^2*SW2) - (alfa*CHD*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(64*MW2*Pi^2*SW2) - (3*alfa*CHtau*MH*MTA2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MW2*Pi^2*SW2) - 
 (9*alfa*CHbox*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2*Pi^2*SW2) + (alfa*CHD*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 
    0])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHtau*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MH*MTA2*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*MW*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MH*MTA2*MW*MW2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MTA2*MW2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (MH*MW*MZ*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2*MTA2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MW*Pi^2*SW*SW2) - 
 (41*alfa*CHWB*MH*MTA2*MW*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*Pi^2*SW*SW2) - (3*alfa*CHWB*MTA2*MW*MW2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MH2*MTA2*MW2^3*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (4*MW*MZ2^3*Pi^2*SW*SW2) - (5*alfa*CHWB*MH*MH2*MTA2*MW*MW2*MZ*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(8*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW2^3*MZ*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (MW*MZ2^2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MH*MTA2*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MTA2*MW2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (2*MH*Pi^2*SW*SW2) + (21*alfa*CHWB*MH*MTA2*MZ*MZ2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(32*MW*Pi^2*SW*SW2) + 
 (21*alfa*CHWB*MTA2*MW*MZ*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (8*MH*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MTA2*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(4*MH*Pi^2*SW*SW2) + 
 (9*alfa*CHWB*CW*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (32*MW2*Pi^2*SW*SW2) - (13*alfa*CHWB*MTA2*MZ*MZ2^2*
   C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/(16*MH*MW*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0])/
  (16*MH*MW2*Pi^2*SW*SW2) - (alfa*MC*MH*MH2*MTA*Nc*B0i[bb0, MH2, 0, 0]*
   C1lequ[3, 3, 2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MT*MTA*Nc*A0i[aa0, MT2]*C1lequ[3, 3, 3, 3])/(32*MW2*Pi^2*SW2) - 
 (alfa*MH*MH2*MT*MTA*Nc*B0i[bb0, MH2, MT2, MT2]*C1lequ[3, 3, 3, 3])/
  (64*MW2*Pi^2*SW2) + (alfa*MH*MT*MT2*MTA*Nc*B0i[bb0, MH2, MT2, MT2]*
   C1lequ[3, 3, 3, 3])/(16*MW2*Pi^2*SW2) - (3*alfa*MH*MTA2*CHl1[3, 3])/
  (64*Pi^2*SW2) + (15*alfa*MH*MTA2*MZ2*CHl1[3, 3])/(128*MW2*Pi^2*SW2) - 
 (alfa*MTA2*A0i[aa0, MZ2]*CHl1[3, 3])/(4*MH*Pi^2*SW2) - 
 (15*alfa*MH*MTA2*A0i[aa0, MZ2]*CHl1[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MTA2*A0i[aa0, MZ2]*CHl1[3, 3])/(4*MZ2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[3, 3])/(4*MH*Pi^2*SW2) - 
 (alfa*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[3, 3])/(32*MW2*Pi^2*SW2) - 
 (alfa*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl1[3, 3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2]*CHl1[3, 3])/(16*Pi^2*SW2) - 
 (alfa*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2]*CHl1[3, 3])/(32*MW2*Pi^2*SW2) + 
 (alfa*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0]*CHl1[3, 3])/
  (16*MW2*Pi^2) + (alfa*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl1[3, 3])/(4*Pi^2*SW2) - 
 (alfa*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl1[3, 3])/
  (4*MH*Pi^2*SW2) - (3*alfa*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl1[3, 3])/(16*MW2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl1[3, 3])/
  (8*MH*MW2*Pi^2*SW2) + (3*alfa*MH*MTA2*CHl3[3, 3])/(32*Pi^2*SW2) + 
 (15*alfa*MH*MTA2*MZ2*CHl3[3, 3])/(128*MW2*Pi^2*SW2) - 
 (alfa*MTA2*A0i[aa0, MW2]*CHl3[3, 3])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MTA2*A0i[aa0, MW2]*CHl3[3, 3])/(16*MW2*Pi^2*SW2) - 
 (alfa*MTA2*A0i[aa0, MZ2]*CHl3[3, 3])/(4*MH*Pi^2*SW2) - 
 (15*alfa*MH*MTA2*A0i[aa0, MZ2]*CHl3[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MH*MTA2*A0i[aa0, MZ2]*CHl3[3, 3])/(4*MZ2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(8*MH*MW2*Pi^2*SW2) - 
 (alfa*MH*MTA2*B0i[bb0, MH2, MW2, MW2]*CHl3[3, 3])/(16*Pi^2*SW2) + 
 (alfa*MH*MH2*MTA2*B0i[bb0, MH2, MW2, MW2]*CHl3[3, 3])/(32*MW2*Pi^2*SW2) + 
 (alfa*MTA2*MW2*B0i[bb0, MH2, MW2, MW2]*CHl3[3, 3])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MH2*MTA2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[3, 3])/(64*MW2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[3, 3])/(4*MH*Pi^2*SW2) - 
 (alfa*MH*MTA2*MZ2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[3, 3])/(32*MW2*Pi^2*SW2) - 
 (alfa*MTA2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2]*CHl3[3, 3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*MH*MTA2*MZ2*B0i[dbb0, 0, 0, MZ2]*CHl3[3, 3])/(16*Pi^2*SW2) - 
 (alfa*MH*MTA2*MZ2^2*B0i[dbb0, 0, 0, MZ2]*CHl3[3, 3])/(32*MW2*Pi^2*SW2) + 
 (alfa*MH*MTA2*MW2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (8*Pi^2*SW2) - (alfa*MTA2*MW2^2*C0i[cc0, 0, MH2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(4*MH*Pi^2*SW2) + 
 (alfa*MH*MH2*MTA2*MZ2*C0i[cc0, 0, MH2, 0, MZ2, 0, 0]*CHl3[3, 3])/
  (16*MW2*Pi^2) + (alfa*MH*MTA2*MZ2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl3[3, 3])/(4*Pi^2*SW2) - 
 (alfa*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl3[3, 3])/
  (4*MH*Pi^2*SW2) - (3*alfa*MH*MTA2*MZ2^2*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*
   CHl3[3, 3])/(16*MW2*Pi^2*SW2) + 
 (alfa*MTA2*MZ2^3*C0i[cc0, MH2, 0, 0, MZ2, MZ2, 0]*CHl3[3, 3])/
  (8*MH*MW2*Pi^2*SW2) + (alfa*MH*MH2*MMU*MTA*Cle[2, 3, 3, 2])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MH2*MMU*MTA*B0i[bb0, MH2, 0, 0]*
   Cle[2, 3, 3, 2])/(32*MW2*Pi^2*SW2) + (alfa*MH*MH2*MTA^2*Cle[3, 3, 3, 3])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MH2*MTA^2*B0i[bb0, MH2, 0, 0]*Cle[3, 3, 3, 3])/
  (32*MW2*Pi^2*SW2) + (alfa*MH*MH2*MS*MTA*Nc*B0i[bb0, MH2, 0, 0]*
   Cledq[3, 3, 2, 2])/(64*MW2*Pi^2*SW2) + 
 (alfa*Sqrt[MB2]*MH*MH2*MTA*Nc*B0i[bb0, MH2, 0, 0]*Cledq[3, 3, 3, 3])/
  (64*MW2*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MTA2])/(32*Pi^2) - 
 (alfa*CHbox*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(32*MW2*Pi^2) + 
 (alfa*CHD*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(64*MW2*Pi^2) + 
 (alfa*CHtau*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(16*MW2*Pi^2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Log[\[Mu]^2/MTA2])/(16*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Log[\[Mu]^2/MTA2])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*Log[\[Mu]^2/MTA2])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MTA2])/
  (32*Pi^2*SW) - (alfa*CHWB*CW*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/
  (32*MW2*Pi^2*SW) - (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*Log[\[Mu]^2/MTA2])/
  (32*Sqrt[2]*Pi^(5/2)) + (Sqrt[alfa]*CtauH*MH*MTA*MZ2*SW*Log[\[Mu]^2/MTA2])/
  (32*Sqrt[2]*MW*Pi^(5/2)) + (alfa*CHD*MH*MTA2*Log[\[Mu]^2/MTA2])/
  (16*Pi^2*SW2^2) + (5*alfa*CHW*MH*MTA2*Log[\[Mu]^2/MTA2])/(32*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MTA2*MW2^3*Log[\[Mu]^2/MTA2])/(4*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*Log[\[Mu]^2/MTA2])/(64*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHW*MH*MTA2*MW2^2*Log[\[Mu]^2/MTA2])/(8*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(128*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHW*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(32*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(128*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MTA2])/(16*Pi^2*SW2) - 
 (3*alfa*CHD*MH*MTA2*Log[\[Mu]^2/MTA2])/(128*Pi^2*SW2) + 
 (alfa*CHtau*MH*MTA2*Log[\[Mu]^2/MTA2])/(16*Pi^2*SW2) - 
 (5*alfa*CHW*MH*MTA2*Log[\[Mu]^2/MTA2])/(32*Pi^2*SW2) - 
 (alfa*CHW*MH*MTA2*MW2^2*Log[\[Mu]^2/MTA2])/(4*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(64*MZ2*Pi^2*SW2) + 
 (3*alfa*CHW*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(8*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(128*MW2*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MTA2])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*Log[\[Mu]^2/MTA2])/(32*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*Log[\[Mu]^2/MTA2])/(32*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHB*MH*MTA2*Log[\[Mu]^2/MZ2])/(8*Pi^2) + 
 (alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MZ2])/(64*Pi^2) + 
 (alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2])/(512*CW2*Pi^2) + 
 (alfa*CHB*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(4*MZ2*Pi^2) - 
 (alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(256*CW2*MZ2*Pi^2) + 
 (5*alfa*CHB*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(32*MW2*Pi^2) - 
 (alfa*CHtau*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(32*MW2*Pi^2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*Log[\[Mu]^2/MZ2])/(32*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*
   Log[\[Mu]^2/MZ2])/(32*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (9*Sqrt[alfa]*CtauH*MH*MTA*MZ2*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MZ2])/
  (64*Pi^2*SW) - (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*Log[\[Mu]^2/MZ2])/
  (64*Sqrt[2]*Pi^(5/2)) - (alfa*CHWB*CW*MH*MTA2*SW*Log[\[Mu]^2/MZ2])/
  (128*CW2*Pi^2) - (29*alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2])/(256*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*Log[\[Mu]^2/MZ2])/(512*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MTA2*MW2^2*Log[\[Mu]^2/MZ2])/(64*MZ2^2*Pi^2*SW2^2) + 
 (15*alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(256*MZ2*Pi^2*SW2^2) + 
 (19*alfa*CHD*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(512*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2])/(256*Pi^2*SW2) + 
 (5*alfa*CHW*MH*MTA2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MH*MTA2*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*MW2^2*Log[\[Mu]^2/MZ2])/(4*MZ2^2*Pi^2*SW2) - 
 (3*alfa*CHbox*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(128*MZ2*Pi^2*SW2) - 
 (3*alfa*CHW*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(8*MZ2*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MZ2])/(32*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*CW2*MH*MTA2*Log[\[Mu]^2/MZ2])/(128*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*MH*MTA2*MW*Log[\[Mu]^2/MZ2])/(32*MZ*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MTA2*MZ*Log[\[Mu]^2/MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*Log[\[Mu]^2/MZ2])/(32*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW2^3*Log[\[Mu]^2/MZ2])/(4*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MH*MTA2*MW2*Log[\[Mu]^2/MZ2])/(32*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MTA2*MW*MW2*Log[\[Mu]^2/MZ2])/(8*MZ*MZ2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2])/(128*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*Log[\[Mu]^2/MZ2])/(64*MW*MW2*Pi^2*SW*SW2) - 
 (alfa*CHbox*MH*MTA2*SW2*Log[\[Mu]^2/MZ2])/(128*CW2*Pi^2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*SW2*Log[\[Mu]^2/MZ2])/
  (128*Sqrt[2]*CW2*Pi^(5/2)) + (alfa*MH*MTA2*CHl1[3, 3]*Log[\[Mu]^2/MZ2])/
  (32*Pi^2*SW2) - (alfa*MH*MTA2*MZ2*CHl1[3, 3]*Log[\[Mu]^2/MZ2])/
  (64*MW2*Pi^2*SW2) + (alfa*MH*MTA2*CHl3[3, 3]*Log[\[Mu]^2/MZ2])/
  (32*Pi^2*SW2) - (alfa*MH*MTA2*MZ2*CHl3[3, 3]*Log[\[Mu]^2/MZ2])/
  (64*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtauH*MH*MH2*MTA*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) + (7*Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw])/
  (36*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MTA*MW*MW2*tag[delmw])/
  (8*Sqrt[2]*MH*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MZ2*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MTA*MZ2^2*tag[delmw])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + (alfa^(3/2)*CWw*MH*MTA2*tag[delmw])/
  (8*Pi^(3/2)*SW) - (11*alfa*CHD*MH*MTA2*tag[delmw])/(576*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmw])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmw])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MTA2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MTA2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*MW2*tag[delmw])/(192*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MH*MTA2*MW2^2*tag[delmw])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MTA2*MW2^3*tag[delmw])/(16*MH*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmw])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2*MTA2*tag[delmw])/(128*MZ2*Pi^2*SW2^3) + 
 (53*alfa*CHD*MH*MTA2*MW2*tag[delmw])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MTA2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MTA2*MW2^2*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MTA2*MW2^2*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MTA2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MTA2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MZ2*tag[delmw])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MTA2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MTA2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2*MTA2*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (7*alfa*CHWB*CW2*MH*MTA2*MW*tag[delmw])/(384*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*tag[delmw])/(384*MW*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MH*MTA2*MW2^3*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*
   SW2^3) + (alfa*CHWB*CW2*MH*MH2*MTA2*MW*tag[delmw])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) - (17*alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmw])/
  (1152*MZ*MZ2*Pi^2*SW*SW2^3) + (3*alfa*CHbox*MH*MTA2*tag[delmw])/
  (32*Pi^2*SW2^2) + (43*alfa*CHD*MH*MTA2*tag[delmw])/(1152*Pi^2*SW2^2) + 
 (7*alfa*CHbox*CW2*MH*MTA2*tag[delmw])/(72*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*tag[delmw])/(64*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*tag[delmw])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*MW2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MW2*tag[delmw])/(64*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MTA2*MW2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MTA2*MW2*tag[delmw])/(4*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MTA2*tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*tag[delmw])/(384*MZ2*Pi^2*SW2^2) - 
 (29*alfa*CHbox*MH*MTA2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MTA2*MW2*tag[delmw])/(144*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MTA2*MW2^2*tag[delmw])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MW2^2*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MZ2*tag[delmw])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MZ2*tag[delmw])/(256*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MZ2^2*tag[delmw])/(128*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MTA2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MTA2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MTA2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MH*MTA2*tag[delmw])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MTA2*MW2*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MTA2*tag[delmw])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*MH*MTA2*MW*tag[delmw])/(384*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*tag[delmw])/(9*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MTA2*MW*MW2*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MZ*tag[delmw])/(384*MW*Pi^2*SW*SW2^2) - 
 (15*alfa*CHWB*CW2*MH*MTA2*MZ*tag[delmw])/(128*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MTA2*MW*MZ*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*MH*MTA2*MW2^3*tag[delmw])/(1152*MW*MZ*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*tag[delmw])/(96*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MH*MTA2*MW2*tag[delmw])/(36*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MTA2*MW2^2*tag[delmw])/(8*MH*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MH2*MTA2*MW*tag[delmw])/(96*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*MH*MTA2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MTA2*MZ*MZ2*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MTA2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MH*MTA2*tag[delmw])/(16*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2*CWw*MH*MTA2*MW2*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2^2) - 
 (7*alfa*CHbox*MH*MTA2*tag[delmw])/(72*Pi^2*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MTA2*MW2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MW2*tag[delmw])/(4*MH*Pi^2*SW2) + 
 (alfa*CHB*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MZ2*tag[delmw])/(16*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MZ2*tag[delmw])/(192*MW2*Pi^2*SW2) - 
 (alfa*CHB*MTA2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MTA2*MZ2^2*tag[delmw])/(32*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MH2*MTA*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (25*Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmw])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MTA*MW*MW2*tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MTA*MW*MW2*tag[delmw])/(8*Sqrt[2]*MH*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*tag[delmw])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmw])/(36*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CtauH*MTA*MW2^3*tag[delmw])/
  (8*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*tag[delmw])/(192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*tag[delmw])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CtauH*MTA*MW*MZ2*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*MTA*MZ2^2*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MTA*MZ2^2*tag[delmw])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (7*alfa*CHWB*CW*MH*MTA2*tag[delmw])/(36*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*tag[delmw])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MW2*tag[delmw])/(8*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MTA2*MW*tag[delmw])/(9*MZ*Pi^2*SW*SW2) - 
 (alfa*CHWB*MTA2*MW*MW2*tag[delmw])/(8*MH*MZ*Pi^2*SW*SW2) + 
 (15*alfa*CHWB*MH*MTA2*MZ*tag[delmw])/(128*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*MTA2*MW*MZ*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (7*alfa*CHWB*MH*MTA2*MW*MW2*tag[delmw])/(1152*MZ*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmw])/(96*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MTA2*MZ*MZ2*tag[delmw])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MZ2^2*tag[delmw])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (3*alfa^(3/2)*CWw*MH*MTA2*tag[delmw])/(16*Pi^(3/2)*SW*SW2) - 
 (alfa^(3/2)*CW2*CWw*MH*MTA2*tag[delmw])/(8*Pi^(3/2)*SW*SW2) + 
 (alfa^(3/2)*CWw*MH*MTA2*MW2*tag[delmw])/(8*MZ2*Pi^(3/2)*SW*SW2) - 
 (3*CH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3) + 
 (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MH2]*
   tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(128*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) - (3*alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHW*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(32*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (3*CH*CW2*MTA2*A0i[aa0, MH2]*tag[delmw])/(64*MH*Pi^3*SW2) - 
 (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/(384*MW2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(16*MW2*Pi^2*SW2) - 
 (alfa*CHW*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/(32*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MH2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MH2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MH2*MTA*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MH2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MH2]*tag[delmw])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHWB*MH*MTA2*A0i[aa0, MH2]*tag[delmw])/
  (32*MW*MZ*Pi^2*SW*SW2) - (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MW2]*
   tag[delmw])/(16*Sqrt[2]*MH*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (3*alfa^(3/2)*CWw*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(8*MW2*Pi^(3/2)*SW) - 
 (3*alfa*CHD*MTA2*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (9*alfa*CHD*CW2*MTA2*A0i[aa0, MW2]*tag[delmw])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(512*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(96*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(256*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(384*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(384*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(256*MW2*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2]*tag[delmw])/(32*MH*MZ2*Pi^2*SW2^3) - 
 (9*alfa*CHD*CW2*MTA2*MW2*A0i[aa0, MW2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (13*alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^3) + (11*alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (23*alfa*CHWB*CW2*MH*MTA2*MW*MW2*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ*MZ2^2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (7*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MW2]*tag[delmw])/
  (64*MZ*MZ2*Pi^2*SW*SW2^3) + (3*alfa*CHbox*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (128*MH*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (8*MH*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (128*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(64*MW2*Pi^2*SW2^2) - 
 (23*alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(768*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(32*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(96*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(96*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/(768*MW2*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*MTA2*MW2*A0i[aa0, MW2]*tag[delmw])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/(512*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (3*alfa*CHWB*CW*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW2*Pi^2*SW*SW2^2) + 
 (13*alfa*CHWB*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(192*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MTA2*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*MH*MTA2*MZ*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) - (23*alfa*CHWB*MH*MTA2*MW*MW2*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MTA2*MW2*A0i[aa0, MW2]*
   tag[delmw])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*MH*MTA2*MW*A0i[aa0, MW2]*tag[delmw])/
  (64*MZ*MZ2*Pi^2*SW*SW2^2) + (23*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MW2]*
   tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) - (3*alfa^(3/2)*CW2*CWw*MH*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2*CWw*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (8*MZ2*Pi^(3/2)*SW*SW2^2) + (3*alfa*CHbox*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (32*MH*Pi^2*SW2) + (3*alfa*CHW*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (8*MH*Pi^2*SW2) + (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (32*MW2*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (5*Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MW2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CtauH*CW2*MTA*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MH2*MTA*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*MTA*MW*MW2*A0i[aa0, MW2]*tag[delmw])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*A0i[aa0, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (3*alfa*CHWB*CW*MTA2*A0i[aa0, MW2]*tag[delmw])/(16*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (48*MW*MZ*Pi^2*SW*SW2) + (3*alfa*CHWB*MTA2*MW*A0i[aa0, MW2]*tag[delmw])/
  (16*MH*MZ*Pi^2*SW*SW2) - (23*alfa*CHWB*MH*MTA2*MW*A0i[aa0, MW2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*MZ2*A0i[aa0, MW2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) + 
 (3*alfa^(3/2)*CWw*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2) + (3*alfa^(3/2)*CW2*CWw*MH*MTA2*A0i[aa0, MW2]*
   tag[delmw])/(8*MW2*Pi^(3/2)*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MTA2*A0i[aa0, MW2]*tag[delmw])/
  (8*MZ2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MZ2]*
   tag[delmw])/(24*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW) + (3*Sqrt[alfa]*CtauH*MTA*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MTA2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MTA2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(768*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MZ2]*tag[delmw])/(16*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmw])/(12*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (13*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(384*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(192*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) - (3*alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (256*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHbox*CW2*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^3) + 
 (5*alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MZ2]*
   tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MZ2]*tag[delmw])/
  (192*MZ*MZ2*Pi^2*SW*SW2^3) - (3*alfa*CHbox*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHB*CW2*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (256*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (8*MZ2^2*Pi^2*SW2^2) + (3*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (9*alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(64*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(256*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHW*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2^2) - (3*alfa*CHWB*CW*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MW2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (96*MW*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MZ2]*
   tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW2*MTA2*MW*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MZ*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MTA2*MZ*A0i[aa0, MZ2]*
   tag[delmw])/(16*MH*MW*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MH*MTA2*MZ*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MZ2]*
   tag[delmw])/(8*MZ2^2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*A0i[aa0, MZ2]*tag[delmw])/(192*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa*CHWB*CW*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(64*MH*MW2*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2*CWw*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - (3*alfa*CHB*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2) + (3*alfa*CHW*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*Pi^2*SW2) - (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (48*MW2*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2) - (alfa*CHbox*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) + (3*alfa*CHB*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2) - (3*alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*MH*MW2*Pi^2*SW2) + (3*alfa*CHW*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*MH*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*A0i[aa0, MZ2]*tag[delmw])/
  (24*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*A0i[aa0, MZ2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CtauH*MTA*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (64*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CtauH*CW2*MTA*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(24*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(64*MW*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MTA2*MW*A0i[aa0, MZ2]*tag[delmw])/(32*MH*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MTA2*MZ*A0i[aa0, MZ2]*tag[delmw])/(16*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/(8*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (3*alfa*CHWB*CW*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[delmw])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MTA2*A0i[aa0, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*
   B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^3) + (5*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^3) + (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2^2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(8*MZ2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*
   B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (8*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/(4*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, 0, MW2]*tag[delmw])/
  (4*MZ2*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MH2*MTA*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*Pi^2*SW2^3) + 
 (alfa*CHW*CW2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^3) + (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^3) + (alfa*CHW*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(16*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (256*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHW*CW2*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MTA2*MW*MW2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (3*alfa*CHbox*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(32*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(128*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(8*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(128*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (768*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHW*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MH2^2*MTA2*
   B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(192*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(192*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MH2*MTA2*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MTA2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(32*Pi^2*SW2) + 
 (alfa*CHbox*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MH2*MTA*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MH2^2*MTA*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/(16*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[bb0, MW2, MH2, MW2]*tag[delmw])/
  (192*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MW2, MH2, MW2]*
   tag[delmw])/(48*MW2*Pi^2*SW*SW2) + 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(12*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2^3*Pi^2*SW2^3) - 
 (5*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(16*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2*Pi^2*SW2^3) - (23*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(192*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (128*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (1536*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MZ2^2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(1536*MW2^2*Pi^2*SW2^3) - 
 (11*alfa*CHWB*CW2*MH*MTA2*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (32*MZ*Pi^2*SW*SW2^3) - (11*alfa*CHWB*CW2*MH*MTA2*MZ*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(64*MW*Pi^2*SW*SW2^3) + 
 (11*alfa*CHWB*CW2*MH*MTA2*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MZ*MZ2*Pi^2*SW*SW2^3) + (11*alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^3) + 
 (25*alfa*CHbox*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Pi^2*SW2^2) + 
 (25*alfa*CHD*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(128*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW2^2) - 
 (3*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(48*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(8*MZ2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW2^2) - (7*alfa*CHD*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(256*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (24*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(384*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (512*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*MZ2^2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(384*MW2^2*Pi^2*SW2^2) + 
 (25*alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (96*Pi^2*SW*SW2^2) + (11*alfa*CHWB*MH*MTA2*MW*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(32*MZ*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*MH*MTA2*MZ*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (64*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2^2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MH*MTA2*MW*MW2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(24*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (7*alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*MW2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*MH*MTA2*MZ*MZ2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(192*MW*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW*SW2^2) + (3*alfa^(3/2)*CW2*CWw*MH*MTA2*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(4*Pi^(3/2)*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2*CWw*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (16*MW2*Pi^(3/2)*SW*SW2^2) - (17*alfa*CHbox*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(96*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (8*MZ2*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(24*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*MW2^2*Pi^2*SW2) - (25*Sqrt[alfa]*CtauH*MH*MTA*MW*
   B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CtauH*MH*MTA*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (384*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(4*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (12*MW2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(192*MW2^2*Pi^2*SW*SW2) - 
 (3*alfa^(3/2)*CWw*MH*MTA2*B0i[bb0, MW2, MW2, MZ2]*tag[delmw])/
  (4*Pi^(3/2)*SW*SW2) + (3*alfa^(3/2)*CWw*MH*MTA2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   tag[delmw])/(16*MW2*Pi^(3/2)*SW*SW2) - (alfa*CHD*MH*MTA2*tag[delmz])/
  (2304*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MTA2*tag[delmz])/(144*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmz])/(192*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MTA2*MW2*tag[delmz])/(64*MH*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MTA2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MTA2*MW2*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^4*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) - 
 (5*alfa*CHD*MH*MTA2*MW2^3*tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^3*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*MW2*tag[delmz])/(384*MZ2^2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MTA2*MW2^2*tag[delmz])/(576*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*tag[delmz])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MTA2*MW2^3*tag[delmz])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*tag[delmz])/(768*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmz])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*tag[delmz])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MTA2*MW2^2*tag[delmz])/(64*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MTA2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MTA2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MTA2*MZ2*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MTA2*MZ2*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MTA2*MZ2*tag[delmz])/(64*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmz])/(144*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MZ2*tag[delmz])/(2304*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MTA2*MZ2^2*tag[delmz])/(16*MH*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MTA2*MZ2^2*tag[delmz])/(128*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MTA2*tag[delmz])/(576*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*tag[delmz])/(576*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MTA2*tag[delmz])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*tag[delmz])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MTA2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MTA2*MW2*tag[delmz])/(16*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MTA2*MW2*tag[delmz])/(8*MH*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2^2*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MTA2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MW2*tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MTA2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MTA2*MW2^2*tag[delmz])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MTA2*MZ2*tag[delmz])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MZ2*tag[delmz])/(32*MH*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MTA2*MZ2*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MTA2*MZ2*tag[delmz])/(8*MH*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmz])/(576*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MTA2*MZ2^2*tag[delmz])/(8*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MTA2*MZ2^2*tag[delmz])/(32*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz])/(576*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MTA2*MW*MW2*tag[delmz])/(4*MH*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MTA2*MW*MZ*tag[delmz])/(8*MH*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2^3*tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz])/(288*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MTA2*MW2^2*tag[delmz])/(16*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MTA2*MW2^3*tag[delmz])/(8*MH*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MTA2*MZ2*tag[delmz])/(32*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MTA2*MZ*MZ2*tag[delmz])/(16*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MW*tag[delmz])/(96*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmz])/
  (576*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MZ*tag[delmz])/(96*MW*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MTA2*MW*MZ*tag[delmz])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MTA2*MW2^3*tag[delmz])/(192*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*
   SW*SW2^2) + (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MTA2*tag[delmz])/(8*Pi^(3/2)*SW*SW2^2) - 
 (alfa^(3/2)*CW2^2*CWw*MH*MTA2*MZ2*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmz])/(576*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*tag[delmz])/(12*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MTA*MW*MW2*tag[delmz])/(8*Sqrt[2]*MH*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CtauH*MH*MTA*MW2^4*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*MW2*tag[delmz])/
  (96*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*tag[delmz])/(24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmz])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmz])/
  (144*Sqrt[2]*CW2*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*MW2*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*MTA*MW2^3*tag[delmz])/
  (16*Sqrt[2]*MH*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MZ2*tag[delmz])/
  (144*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*MTA*MW*MZ2*tag[delmz])/
  (32*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MTA*MZ2^2*tag[delmz])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*
   SW2) - (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MZ2^2*tag[delmz])/
  (288*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + (5*alfa*CHWB*CW*MH*MTA2*tag[delmz])/
  (288*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MH2*MTA2*tag[delmz])/
  (192*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MTA2*MW2*tag[delmz])/
  (16*MH*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[delmz])/
  (8*MZ2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmz])/
  (576*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MTA2*MZ2^2*tag[delmz])/
  (32*MH*MW2*Pi^2*SW*SW2) + (15*alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (7*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(256*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*MW2*A0i[aa0, MH2]*tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MH2]*tag[delmz])/(128*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(256*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(128*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MH*MTA2*A0i[aa0, MH2]*
   tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW2^2) + (3*alfa*CHWB*CW2*MH*MTA2*A0i[aa0, MH2]*
   tag[delmz])/(32*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MH2]*
   tag[delmz])/(64*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MH2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MH2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*A0i[aa0, MH2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*CH*CW2*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MH*Pi^3*SW2) + 
 (5*alfa*CHB*CW2*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW2) - (5*alfa*CHW*CW2*MH*MTA2*A0i[aa0, MH2]*
   tag[delmz])/(64*(-MW2 + MZ2)*Pi^2*SW2) - 
 (5*alfa*CHB*CW2*MH*MTA2*MZ2*A0i[aa0, MH2]*tag[delmz])/
  (64*MW2*(-MW2 + MZ2)*Pi^2*SW2) + 
 (3*Sqrt[alfa]*CtauH*CW2*MH*MTA*A0i[aa0, MH2]*tag[delmz])/
  (64*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*MW2*A0i[aa0, MH2]*tag[delmz])/
  (192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*A0i[aa0, MH2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MH2]*tag[delmz])/
  (32*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[delmz])/(64*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MH2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MH2]*
   tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MH2]*tag[delmz])/
  (64*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MH2]*tag[delmz])/
  (32*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (3*alfa*CHbox*CW2*MTA2*A0i[aa0, MW2]*tag[delmz])/(16*MH*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MTA2*A0i[aa0, MW2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^3*A0i[aa0, MW2]*tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/(96*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (16*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (128*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(96*MZ2^2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/(64*MH*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(768*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW2^3) + (3*alfa*CHB*CW2*MTA2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (3*alfa*CHbox*CW2*MTA2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MTA2*A0i[aa0, MW2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(32*MH*MZ2*Pi^2*SW2^2) - 
 (3*alfa*CHB*CW2*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHW*CW2*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHWB*CW2*MTA2*MW*A0i[aa0, MW2]*tag[delmz])/(8*MH*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MW2]*
   tag[delmz])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(192*MZ2*Pi^2*SW*SW2^2) + 
 (3*alfa*CHWB*CW*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*MH*MZ2*Pi^2*SW*SW2^2) - (3*alfa*CHWB*CW2*MTA2*MW*MW2*A0i[aa0, MW2]*
   tag[delmz])/(16*MH*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MW2]*tag[delmz])/
  (48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MW2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (96*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/
  (8*MW2*Pi^(3/2)*SW*SW2^2) + (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*A0i[aa0, MW2]*
   tag[delmz])/(12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*CW2*MTA*MW*A0i[aa0, MW2]*tag[delmz])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*A0i[aa0, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MW2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*A0i[aa0, MW2]*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (3*Sqrt[alfa]*CtauH*MTA*MW*MW2*A0i[aa0, MW2]*tag[delmz])/
  (32*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MZ2*A0i[aa0, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (3*alfa*CHWB*CW*MTA2*A0i[aa0, MW2]*tag[delmz])/(32*MH*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[delmz])/(24*MZ2*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MW2]*tag[delmz])/
  (32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[delmz])/(256*MH*Pi^2*SW2^3) - 
 (3*alfa*CHbox*CW2*MTA2*A0i[aa0, MZ2]*tag[delmz])/(32*MH*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MTA2*A0i[aa0, MZ2]*tag[delmz])/(128*MH*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(96*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*MW2*A0i[aa0, MZ2]*tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/(1536*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*
   tag[delmz])/(768*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(768*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(384*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*
   tag[delmz])/(1536*MW2*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*MTA2*MW2*A0i[aa0, MZ2]*tag[delmz])/(128*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHbox*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (32*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (256*MH*MW2*Pi^2*SW2^3) + (3*alfa*CHbox*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*Pi^2*SW2^2) + (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*Pi^2*SW2^2) - (3*alfa*CHB*CW2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) + (3*alfa*CHW*CW2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (3*alfa*CHB*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmz])/(16*MH*MW2*Pi^2*SW2^2) - 
 (3*alfa*CHbox*CW2*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (64*MH*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + (alfa*CHW*CW2*MH*MTA2*A0i[aa0, MZ2]*
   tag[delmz])/(16*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MTA2*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (3*alfa*CHWB*CW*MTA2*A0i[aa0, MZ2]*tag[delmz])/(64*MH*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MTA2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (16*MH*MZ*Pi^2*SW*SW2^2) + (9*alfa*CHWB*CW2*MTA2*MZ*A0i[aa0, MZ2]*
   tag[delmz])/(32*MH*MW*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MH2*MTA2*A0i[aa0, MZ2]*
   tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (13*alfa*CHWB*CW2*MH*MTA2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (7*alfa*CHWB*CW2*MH*MTA2*MZ*A0i[aa0, MZ2]*tag[delmz])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MW*A0i[aa0, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MZ2]*tag[delmz])/
  (64*Sqrt[2]*MH*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*A0i[aa0, MZ2]*tag[delmz])/
  (384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*A0i[aa0, MZ2]*tag[delmz])/
  (96*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MZ2]*tag[delmz])/
  (192*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*CW2*MTA*MZ2*A0i[aa0, MZ2]*tag[delmz])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[delmz])/(192*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MH2*MTA2*A0i[aa0, MZ2]*tag[delmz])/
  (384*MW2*MZ2*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[delmz])/(64*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(128*Pi^2*SW2^3) + 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (64*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MH2^2*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(768*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (1536*MZ2^2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (768*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MH2*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ2*Pi^2*SW2^3) - (alfa*CHbox*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (1536*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(64*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(128*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW2^2) - (alfa*CHB*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MH2*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MH2*MTA2*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ2*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (4*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHW*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*(-MW2 + MZ2)*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MH*MH2*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MH*MTA2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MW2*(-MW2 + MZ2)*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MH2^2*MTA2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*MW*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (7*alfa*CHWB*CW2*MH*MH2*MTA2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(48*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (8*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MZ*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (12*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MTA2*MW*MZ*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2^2*MTA2*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (192*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MH2*MTA2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*MW*MW2*
   B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/(192*Sqrt[2]*CW2*MZ2^3*Pi^(5/2)*SW*
   SW2) + (Sqrt[alfa]*CtauH*MH*MH2^2*MTA*MW*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (48*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MH2*MTA*MW*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (16*Sqrt[2]*CW2*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MH2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MH2^2*MTA2*B0i[bb0, MZ2, MH2, MZ2]*
   tag[delmz])/(384*MW2*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*tag[delmz])/
  (32*MW2*Pi^2*SW*SW2) + (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(1536*Pi^2*SW2^3) - 
 (3*alfa*CHD*CW2*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (256*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(16*MZ2^4*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MZ2^3*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2^3*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MZ2^3*Pi^2*SW2^3) - 
 (25*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MZ2^2*Pi^2*SW2^3) + (23*alfa*CHD*CW2*MH*MTA2*MW2^2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(192*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (768*MZ2*Pi^2*SW2^3) + (3*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(128*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (1536*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^3*Pi^2*SW2^2) + (17*alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(96*MZ2^2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*MW2^2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(8*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(24*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   tag[delmz])/(8*MZ2^3*Pi^2*SW*SW2^2) + 
 (17*alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MZ2*Pi^2*SW*SW2^2) + (11*alfa*CHWB*CW2*MH*MTA2*MW*MW2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(32*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW2*MH*MTA2*MW*MZ*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (64*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MH*MTA2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*MW*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (3*alfa^(3/2)*CW2^2*CWw*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Pi^(3/2)*SW*SW2^2) + (3*alfa^(3/2)*CW2^2*CWw*MH*MTA2*MZ2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(16*MW2*Pi^(3/2)*SW*SW2^2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^4*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (96*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (24*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*MW2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (12*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(24*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (8*MZ2^2*Pi^2*SW*SW2) + (17*alfa*CHWB*CW*MH*MTA2*MW2*
   B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/(96*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MZ2, MW2, MW2]*tag[delmz])/
  (384*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MTA2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmw]*tag[fer1])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer1])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MTA2*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer1])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer1])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer1])/(288*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmw]*
   tag[fer1])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*tag[fer1])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmw]*tag[fer1])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (192*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer1])/(96*Pi^2*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer1])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MH*MTA2*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2^2) + 
 (alfa*MH*MTA2*CHl3[1, 1]*tag[delmw]*tag[fer1])/(144*Pi^2*SW2) + 
 (alfa*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2^2) - (alfa*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[1, 1]*tag[delmw]*
   tag[fer1])/(48*Pi^2*SW2) - (alfa*CW2*MH*MTA2*Nc*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2^2) + (alfa*MH*MTA2*Nc*CHq3[1, 1]*tag[delmw]*
   tag[fer1])/(144*Pi^2*SW2) + (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   CHq3[1, 1]*tag[delmw]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[1, 1]*tag[delmw]*tag[fer1])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmz]*
   tag[fer1])/(432*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*SW*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*SW*
   tag[delmz]*tag[fer1])/(2592*Sqrt[2]*MW*Pi^(5/2)) - 
 (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer1])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^3*tag[delmz]*tag[fer1])/(144*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*tag[delmz]*tag[fer1])/(144*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer1])/(128*MW2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(10368*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MTA2*MW2^3*Nc*tag[delmz]*tag[fer1])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer1])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (1296*MZ2^2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer1])/
  (2592*MZ2*Pi^2*SW2^3) - (17*alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer1])/(2592*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer1])/
  (3456*MW2*Pi^2*SW2^3) + (alfa*CHbox*MH*MTA2*tag[delmz]*tag[fer1])/
  (96*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer1])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW2^2) - 
 (alfa*CHu*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer1])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*
   tag[fer1])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer1])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer1])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*tag[delmz]*tag[fer1])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MH*MTA2*MZ*tag[delmz]*tag[fer1])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[delmz]*tag[fer1])/(72*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*tag[delmz]*tag[fer1])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer1])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer1])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHe*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer1])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHd*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer1])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmz]*
   tag[fer1])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*tag[delmz]*tag[fer1])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmz]*tag[fer1])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*tag[delmz]*tag[fer1])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmz]*tag[fer1])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmz]*tag[fer1])/
  (72*Sqrt[2]*Pi^(5/2)*SW*SW2) - (5*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*
   tag[delmz]*tag[fer1])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*Nc*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer1])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer1])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmz]*tag[fer1])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer1])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer1])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer1])/
  (2592*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(96*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MH*MTA2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CHu*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (72*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHu*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MTA2*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MH*MTA2*MZ*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHe*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHd*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (12*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (24*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*
   SW*SW2) - (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer1])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer1])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer1])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MTA2*CHl1[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[1, 1]*tag[delmz]*tag[fer1])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*CHl3[1, 1]*tag[delmz]*tag[fer1])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl3[1, 1]*
   tag[delmz]*tag[fer1])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*CHq1[1, 1]*tag[delmz]*tag[fer1])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*Nc*CHq1[1, 1]*tag[delmz]*tag[fer1])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*
   tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[1, 1]*tag[delmz]*
   tag[fer1])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*Nc*CHq3[1, 1]*tag[delmz]*tag[fer1])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[1, 1]*tag[delmz]*tag[fer1])/
  (48*Pi^2*SW2^2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MTA2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^3) - 
 (alfa*CHD*CW2^2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmw]*tag[fer2])/(288*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer2])/(576*MZ2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(576*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MTA2*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(144*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer2])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer2])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer2])/(288*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmw]*
   tag[fer2])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*tag[fer2])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmw]*tag[fer2])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) + (alfa*CHD*CW2^2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2^2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (192*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (64*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(192*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer2])/(96*Pi^2*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer2])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*
   B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CW2*MH*MTA2*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2^2) + 
 (alfa*MH*MTA2*CHl3[2, 2]*tag[delmw]*tag[fer2])/(144*Pi^2*SW2) + 
 (alfa*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2^2) - (alfa*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[2, 2]*tag[delmw]*
   tag[fer2])/(48*Pi^2*SW2) - (alfa*CW2*MH*MTA2*Nc*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2^2) + (alfa*MH*MTA2*Nc*CHq3[2, 2]*tag[delmw]*
   tag[fer2])/(144*Pi^2*SW2) + (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*
   CHq3[2, 2]*tag[delmw]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MTA2*Nc*B0i[bb0, MW2, 0, 0]*CHq3[2, 2]*tag[delmw]*tag[fer2])/
  (48*Pi^2*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmz]*
   tag[fer2])/(432*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*SW*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*SW*
   tag[delmz]*tag[fer2])/(2592*Sqrt[2]*MW*Pi^(5/2)) - 
 (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer2])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^3*tag[delmz]*tag[fer2])/(144*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*tag[delmz]*tag[fer2])/(144*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) - 
 (5*alfa*CHD*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(288*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer2])/(128*MW2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(10368*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MTA2*MW2^3*Nc*tag[delmz]*tag[fer2])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer2])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (1296*MZ2^2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer2])/
  (2592*MZ2*Pi^2*SW2^3) - (17*alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer2])/(2592*MZ2*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer2])/
  (3456*MW2*Pi^2*SW2^3) + (alfa*CHbox*MH*MTA2*tag[delmz]*tag[fer2])/
  (96*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer2])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW2^2) - 
 (alfa*CHc*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(216*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer2])/(1296*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*
   tag[fer2])/(2592*MW2*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer2])/(216*MW2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer2])/(96*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*tag[delmz]*tag[fer2])/(288*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2^2*MH*MTA2*MZ*tag[delmz]*tag[fer2])/(288*MW*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[delmz]*tag[fer2])/(72*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(2592*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*tag[delmz]*tag[fer2])/(144*MZ*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer2])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer2])/(1296*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHmu*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer2])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHs*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer2])/(432*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmz]*
   tag[fer2])/(36*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*tag[delmz]*tag[fer2])/
  (72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmz]*tag[fer2])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*tag[delmz]*tag[fer2])/
  (288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmz]*tag[fer2])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmz]*tag[fer2])/
  (72*Sqrt[2]*Pi^(5/2)*SW*SW2) - (5*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*
   tag[delmz]*tag[fer2])/(648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*Nc*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer2])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer2])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmz]*tag[fer2])/(96*MW2*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer2])/(1296*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer2])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer2])/
  (2592*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(48*Sqrt[2]*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(96*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(864*Sqrt[2]*MW*Pi^(5/2)) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (128*MW2*Pi^2*SW2^3) + (11*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(3456*Pi^2*SW2^3) - 
 (11*alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*Pi^2*SW2^3) - (5*alfa*CHD*MH*MTA2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (54*MZ2^2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(432*MZ2^2*Pi^2*SW2^3) - 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MZ2*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW2^2) - 
 (11*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Pi^2*SW2^2) - (11*alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CHc*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (72*Pi^2*SW2^2) - (5*alfa*CHbox*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2^2*Pi^2*SW2^2) + (11*alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(216*MZ2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHc*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(72*MW2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MTA2*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(96*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2^2*MH*MTA2*MZ*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (96*MW*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(24*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*MZ2*Pi^2*SW*SW2^2) - (11*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (48*MZ*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHmu*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(48*MW2*Pi^2*SW2) + 
 (alfa*CHs*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(32*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (12*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (864*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (24*Sqrt[2]*Pi^(5/2)*SW*SW2) + (5*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/(216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*
   SW*SW2) - (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(288*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (7*Sqrt[alfa]*CtauH*CW2*MH*MTA*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(288*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer2])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (32*MW2*Pi^2*SW*SW2) + (11*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(432*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer2])/
  (216*MZ2*Pi^2*SW*SW2) - (11*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer2])/(864*MW2*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MTA2*CHl1[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[2, 2]*tag[delmz]*tag[fer2])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*CHl3[2, 2]*tag[delmz]*tag[fer2])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl3[2, 2]*
   tag[delmz]*tag[fer2])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*CHq1[2, 2]*tag[delmz]*tag[fer2])/(432*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*Nc*CHq1[2, 2]*tag[delmz]*tag[fer2])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*
   tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[2, 2]*tag[delmz]*
   tag[fer2])/(144*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*Nc*CHq3[2, 2]*tag[delmz]*tag[fer2])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[2, 2]*tag[delmz]*tag[fer2])/
  (48*Pi^2*SW2^2) + (3*Sqrt[alfa]*CtauH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3])/(8*MH*MW2*Pi^2*SW2) + 
 (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3])/(32*MH*MW2*Pi^2*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MH*MT*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(64*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*
   tag[fer3])/(32*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MT2*MTA2*Nc*B0i[bb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MH2*MT2*MTA*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MT2^2*MTA*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW) + (Sqrt[alfa]*CtH*MH*MH2*MT*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MH*MT*MT2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*Sqrt[2]*MW*Pi^(5/2)*SW) - (alfa*CHbox*MH*MH2*MT2*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MH2*MT2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (64*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (16*MW2*Pi^2*SW2^2) + (alfa*CHbox*MH*MH2*MT2*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MH2*MT2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*
   tag[fer3])/(8*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MZ2*Pi^2*SW2^2) - (alfa*CHbox*MH*MH2*MT2*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW2) - (alfa*CHWB*CW*MH*MH2*MT2*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MH*MH2*MT2*MTA2*Nc*
   B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/(32*MW*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MH*MT2^2*MTA2*Nc*B0i[dbb0, MH2, MT2, MT2]*tag[fer3])/
  (8*MW*MZ*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) - (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^2*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer3])/
  (1152*Pi^2*SW2^3) + (alfa*CHD*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MTA2*MW*tag[delmw]*tag[fer3])/
  (144*MZ*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/
  (48*MW*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MTA2*MW*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MW*Nc*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) + (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(1152*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(384*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/(288*MZ2*Pi^2*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MTA2*MW*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*MW2*tag[delmw]*tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MTA2*MW*Nc*tag[delmw]*tag[fer3])/(144*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmw]*tag[fer3])/(144*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MT2*MTA2*MW*Nc*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MTA2*MW*MW2*Nc*tag[delmw]*
   tag[fer3])/(144*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHbox*MH*MTA2*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(288*Pi^2*SW2) + 
 (alfa*CHbox*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmw]*
   tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MT2*MTA*Nc*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmw]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmw]*tag[fer3])/
  (144*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*Nc*tag[delmw]*tag[fer3])/(144*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*MT2*MTA*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtH*MT*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (384*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^3) - (3*alfa*CHD*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MT2*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (32*MH*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MW2*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(384*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2^2) - (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (64*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHW*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CtW*CW2*MH*MT*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(96*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) + (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(32*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*MH*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW*MZ*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW*MZ*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW2) - 
 (alfa*CHW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2) - (alfa*CtW*MH*MT*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtH*CW2*MT*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MT2*MTA*MW*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW*SW2) - (alfa*CHWB*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmw]*
   tag[fer3])/(8*MH*MW*MZ*Pi^2*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) + (alfa*CHWB*CW2*MH*MTA2*MW*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ*Pi^2*SW*SW2^3) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*
   tag[fer3])/(96*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(48*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*MH*MTA2*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHbox*MH*MTA2*B0i[bb0, MW2, 0, 0]*
   tag[delmw]*tag[fer3])/(96*Pi^2*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MW2, 0, 0]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MT2^2*MTA*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*
   SW) + (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (384*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(384*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MT2^2*MTA2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MZ2*Pi^2*SW2^3) + (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*MZ2*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (alfa*CHWB*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MT2^2*MTA2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW*MZ*MZ2*Pi^2*SW*SW2^3) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^3) - (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^3) - 
 (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(384*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2^2) + (alfa*CtW*CW2*MH*MT*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(768*MW2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (768*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2^2) - 
 (alfa*CtW*CW2*MH*MT*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*MZ2*Pi^2*SW2^2) - (alfa*CHD*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MTA2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MW2*MZ*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MT2^2*MTA2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(96*MW2*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW*MZ*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*MH*MT2*MTA2*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MZ*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*MH*MTA2*MW*MW2*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Pi^2*SW2) - (alfa*CtW*MH*MT*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CHbox*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*MW2^2*Pi^2*SW2) - (alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(192*MW2*Pi^2*SW2) + 
 (alfa*CtW*MH*MT*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (16*Sqrt[2]*MW*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (192*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MT2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*
   B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/(48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MT2^2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(192*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2*MH*MT2^2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*MW2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2^2*MTA*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MW*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*
   tag[fer3])/(48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW*SW2) - (alfa*CW2*MH*MTA2*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*MH*MTA2*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2) + (alfa*CW2*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*
   tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*MH*MTA2*B0i[bb0, MW2, 0, 0]*CHl3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) - (alfa*CW2*MH*MTA2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (144*Pi^2*SW2^2) + (alfa*CW2*MH*MT2*MTA2*Nc*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2^2) + 
 (alfa*MH*MTA2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/(144*Pi^2*SW2) - 
 (alfa*MH*MT2*MTA2*Nc*CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2) + 
 (alfa*CW2*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(48*MW2*Pi^2*SW2^2) - 
 (alfa*MH*MT2*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2^2*Pi^2*SW2) + (alfa*MH*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(48*MW2*Pi^2*SW2) + (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3]*tag[delmw]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2^2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*
   tag[fer3])/(96*MW2*Pi^2*SW2^2) - 
 (alfa*MH*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (48*Pi^2*SW2) + (alfa*MH*MT2^2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*
   tag[delmw]*tag[fer3])/(96*MW2^2*Pi^2*SW2) + 
 (alfa*MH*MT2*MTA2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3]*tag[delmw]*tag[fer3])/
  (96*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*CW2*MH*MT2*MTA*MW*Nc*
   tag[delmz]*tag[fer3])/(72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*SW*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)) + (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*tag[delmz]*
   tag[fer3])/(1296*Sqrt[2]*Pi^(5/2)) - 
 (17*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)) - (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer3])/
  (384*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*tag[delmz]*tag[fer3])/
  (48*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2^3*tag[delmz]*tag[fer3])/
  (144*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2^2*tag[delmz]*tag[fer3])/
  (144*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer3])/
  (96*MZ2*Pi^2*SW2^3) - (5*alfa*CHD*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer3])/
  (288*MZ2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) - (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer3])/
  (10368*Pi^2*SW2^3) + (11*alfa*CHD*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer3])/
  (1296*Pi^2*SW2^3) + (17*alfa*CHD*CW2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/
  (1152*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MT2*MTA2*MW2^3*Nc*tag[delmz]*
   tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (216*MZ2^3*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MT2*MTA2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) + 
 (5*alfa*CHD*MH*MTA2*MW2^3*Nc*tag[delmz]*tag[fer3])/(1296*MZ2^3*Pi^2*SW2^3) - 
 (37*alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1728*MZ2^2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MT2*MTA2*MW2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/(162*MZ2^2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2^2*Pi^2*SW2^3) + (17*alfa*CHD*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MH*MT2*MTA2*Nc*tag[delmz]*
   tag[fer3])/(1728*MZ2*Pi^2*SW2^3) + 
 (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/(2592*MZ2*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (2592*MZ2*Pi^2*SW2^3) - (11*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*
   tag[fer3])/(3456*MW2*Pi^2*SW2^3) + 
 (alfa*CHbox*MH*MTA2*tag[delmz]*tag[fer3])/(96*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*tag[delmz]*tag[fer3])/(96*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*tag[delmz]*tag[fer3])/(72*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[delmz]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2*tag[delmz]*tag[fer3])/(48*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW2^2) + 
 (11*alfa*CHbox*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHD*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW2^2) + 
 (11*alfa*CHbox*CW2*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(1296*Pi^2*SW2^2) + 
 (17*alfa*CHbox*CW2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MT2*MTA2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MT2*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHbox*MH*MTA2*MW2^2*Nc*tag[delmz]*
   tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/(648*MZ2^2*Pi^2*SW2^2) - 
 (17*alfa*CHbox*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (17*alfa*CHD*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW2^2) - (11*alfa*CHbox*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (11*alfa*CHD*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW2^2) - (5*alfa*CHbox*CW2*MH*MTA2*MW2*Nc*tag[delmz]*
   tag[fer3])/(648*MZ2*Pi^2*SW2^2) - 
 (11*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW2^2) + (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer3])/
  (96*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[delmz]*tag[fer3])/
  (72*MZ2^2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer3])/
  (48*MZ2*Pi^2*SW*SW2^2) - (alfa*CHWB*CW2*MH*MTA2*MW*MW2*tag[delmz]*
   tag[fer3])/(288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(2592*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*tag[delmz]*tag[fer3])/
  (648*MZ2^2*Pi^2*SW*SW2^2) - (17*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (11*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*MZ2*Pi^2*SW*SW2^2) - (5*alfa*CHWB*CW2*MH*MT2*MTA2*MW*Nc*tag[delmz]*
   tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MZ*Nc*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*MZ*Nc*tag[delmz]*tag[fer3])/
  (144*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHtau*CW2*MH*MTA2*MZ2*tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2) - 
 (alfa*CHt*CW2*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(36*MW2*Pi^2*SW2) - 
 (alfa*CHb*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer3])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHt*CW2*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer3])/(216*MW2*Pi^2*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*tag[delmz]*tag[fer3])/
  (288*Sqrt[2]*Pi^(5/2)*SW*SW2) - (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*tag[delmz]*
   tag[fer3])/(72*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*tag[delmz]*tag[fer3])/
  (2592*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*Nc*tag[delmz]*tag[fer3])/
  (144*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*tag[delmz]*tag[fer3])/
  (648*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (17*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MT2*MTA*MW*Nc*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (11*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*tag[delmz]*tag[fer3])/
  (1296*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*tag[delmz]*tag[fer3])/(48*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[delmz]*tag[fer3])/(72*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MZ2*tag[delmz]*tag[fer3])/(96*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*MZ*tag[delmz]*tag[fer3])/
  (288*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) - 
 (11*alfa*CHWB*CW*MH*MTA2*Nc*tag[delmz]*tag[fer3])/(1296*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*tag[delmz]*tag[fer3])/(648*MZ2*Pi^2*SW*SW2) + 
 (11*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*tag[delmz]*tag[fer3])/
  (2592*MW2*Pi^2*SW*SW2) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(72*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)) - (17*alfa*CHD*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1152*MW2*Pi^2*SW2^3) - 
 (alfa*CHbox*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^3) + (alfa*CHD*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(64*MH*MW2*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^3*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^4*Pi^2*SW2^3) - (7*alfa*CHD*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^3*Pi^2*SW2^3) + (37*alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*MT2*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(32*MH*MZ2^2*Pi^2*SW2^3) - 
 (17*alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (71*alfa*CHD*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^3) + 
 (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (64*MH*MZ2*Pi^2*SW2^3) + (alfa*CHbox*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ2*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^3) - (17*alfa*CHbox*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MW2*Pi^2*SW2^2) - 
 (alfa*CHB*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MW2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(16*MH*MW2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW2^2) + (17*alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(864*MZ2*Pi^2*SW2^2) + 
 (17*alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MZ2*Pi^2*SW2^2) + (5*alfa*CHbox*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW2^2) - (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHB*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (8*MH*MZ2*Pi^2*SW2^2) - (alfa*CHW*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(8*MH*MZ2*Pi^2*SW2^2) - 
 (alfa*CHWB*CW2*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (4*MH*MW*MZ*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW*SW2^2) + (17*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*MH*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MT2*MTA2*MW*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*MH*MZ*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW2*MH*MTA2*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (144*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHt*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (36*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtauH*CW2*MT2*MTA*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(8*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtH*CW2*MT*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MT2*MTA*MW*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MH*MZ2*Pi^(5/2)*SW*SW2) + 
 (17*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (864*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[delmz]*
   tag[fer3])/(16*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[delmz]*tag[fer3])/(108*MZ2*Pi^2*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW) - (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*SW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)) - (5*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(864*Sqrt[2]*Pi^(5/2)) + 
 (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(16*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MZ2^2*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MZ2*Pi^2*SW2^3) + (5*alfa*CHD*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*MZ2*Pi^2*SW2^3) + 
 (3*alfa*CHD*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (128*MW2*Pi^2*SW2^3) + (5*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(6912*Pi^2*SW2^3) - 
 (17*alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*Pi^2*SW2^3) - (alfa*CHD*MH*MTA2*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2^3*Pi^2*SW2^3) + 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2^2*Pi^2*SW2^3) - 
 (7*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(864*MZ2*Pi^2*SW2^3) + 
 (5*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHbox*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(32*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW2^2) - 
 (alfa*CHbox*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW2^2) - (alfa*CHtau*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(48*Pi^2*SW2^2) - (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*MZ2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(24*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW2^2) + (alfa*CHtau*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(48*MW2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(1728*Pi^2*SW2^2) - 
 (alfa*CHb*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(432*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (alfa*CHb*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW2^2) - (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(32*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*MZ2^2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(16*MZ2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW*SW2^2) - (alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2^2*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*MZ2*Pi^2*SW*SW2^2) + (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*
   B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/(144*MZ*(-MW2 + MZ2)*Pi^2*SW*
   SW2^2) - (alfa*CHWB*CW2*MH*MTA2*MW*MZ*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (48*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (24*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (216*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (16*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*
   tag[fer3])/(24*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (32*MW2*Pi^2*SW*SW2) - (alfa*CHWB*CW2*MH*MTA2*MW*MZ*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(96*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (96*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (432*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, 0, 0]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*tag[delmz]*tag[fer3])/
  (1728*MW2*Pi^2*SW*SW2) + (Sqrt[alfa]*CtauH*CW2*MH*MTA*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(144*Sqrt[2]*Pi^(5/2)*SW) + 
 (11*Sqrt[alfa]*CtauH*CW2*MH*MT2*MTA*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(144*Sqrt[2]*MZ2*Pi^(5/2)*SW) - 
 (alfa*CtB*CW2*MH*MT*MTA2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW2*Pi^2*SW) - (17*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(864*Sqrt[2]*Pi^(5/2)) - 
 (7*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(864*Sqrt[2]*MZ2*Pi^(5/2)) + 
 (17*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*Pi^2*SW2^3) - (71*alfa*CHD*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(3456*Pi^2*SW2^3) + 
 (7*alfa*CHD*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (2304*MW2*Pi^2*SW2^3) - (alfa*CHD*MH*MT2*MTA2*MW2^3*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2^4*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*CW2*MH*MT2*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*MZ2^3*Pi^2*SW2^3) - 
 (alfa*CHD*MH*MTA2*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^3*Pi^2*SW2^3) - (47*alfa*CHD*MH*MT2*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2^2*Pi^2*SW2^3) + 
 (alfa*CHD*CW2*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (432*MZ2^2*Pi^2*SW2^3) - (alfa*CHD*CW2*MH*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^3) + 
 (7*alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (6912*MZ2*Pi^2*SW2^3) - (61*alfa*CHD*CW2*MH*MT2*MTA2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(3456*MZ2*Pi^2*SW2^3) - 
 (37*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (3456*MZ2*Pi^2*SW2^3) + (alfa*CHD*CW2*MH*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW2^3) + 
 (17*alfa*CHD*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(2304*MW2*Pi^2*SW2^3) - 
 (17*alfa*CHbox*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Pi^2*SW2^2) - (17*alfa*CHD*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW2^2) + (alfa*CHt*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(72*Pi^2*SW2^2) + 
 (13*alfa*CtW*CW2*MH*MT*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MW*Pi^2*SW2^2) + (7*alfa*CHbox*CW2*MH*MT2*MTA2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MW2*Pi^2*SW2^2) - (alfa*CHbox*MH*MT2*MTA2*MW2^2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (27*MZ2^3*Pi^2*SW2^2) + (5*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(108*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2^2*Pi^2*SW2^2) + (alfa*CHbox*CW2*MH*MT2*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(27*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(54*MZ2^2*Pi^2*SW2^2) - 
 (7*alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*MZ2*Pi^2*SW2^2) - (7*alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHbox*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2*Pi^2*SW2^2) + 
 (alfa*CHt*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (21*alfa*CtW*CW2*MH*MT*MTA2*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHbox*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(216*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*CW2*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2*Pi^2*SW2^2) + (17*alfa*CHbox*CW2*MH*MTA2*MZ2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW2^2) - 
 (alfa*CHt*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (72*MW2*Pi^2*SW2^2) - (17*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^3*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*MZ2^2*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (54*MZ2^2*Pi^2*SW*SW2^2) - (7*alfa*CHWB*CW*MH*MT2*MTA2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(1728*MZ2*Pi^2*SW*SW2^2) + 
 (5*alfa*CHWB*CW*MH*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*MZ2*Pi^2*SW*SW2^2) + (5*alfa*CHWB*CW2*MH*MT2*MTA2*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (288*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (5*alfa*CHWB*CW2*MH*MTA2*MW*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*(-MW2 + MZ2)*Pi^2*SW*SW2^2) - 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(72*MZ*MZ2*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CHWB*CW2*MH*MTA2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(288*MW*(-MW2 + MZ2)*Pi^2*SW*SW2^2) + 
 (alfa*CtW*CW2*MH*MT*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (384*Sqrt[2]*MW*Pi^2*SW2) + (17*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (1728*Sqrt[2]*Pi^(5/2)*SW*SW2) - 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MTA*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MT2*MTA*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*Sqrt[2]*MW*MZ2^3*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(108*Sqrt[2]*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(54*Sqrt[2]*MW*MZ2^2*Pi^(5/2)*SW*SW2) + 
 (7*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (Sqrt[alfa]*CtauH*CW2^2*MH*MT2*MTA*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(96*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) - 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(216*Sqrt[2]*MZ2*Pi^(5/2)*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (216*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[delmz]*tag[fer3])/(1728*MW2*Pi^2*SW*SW2) + 
 (21*alfa*CtB*CW2*MH*MT*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (128*Sqrt[2]*MZ*Pi^2*SW*SW2) - 
 (13*alfa*CtB*CW2*MH*MT*MTA2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(128*Sqrt[2]*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/
  (108*MZ2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*Nc*
   B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*tag[fer3])/(54*MZ2*Pi^2*SW*SW2) - 
 (17*alfa*CHWB*CW*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(1728*MW2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MZ*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW2*MH*MT2*MTA2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[delmz]*
   tag[fer3])/(24*MW*(-MW2 + MZ2)*Pi^2*SW*SW2) + 
 (alfa*CW2*MH*MTA2*CHl1[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*B0i[bb0, MZ2, 0, 0]*CHl1[3, 3]*tag[delmz]*tag[fer3])/
  (48*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*CHl3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*B0i[bb0, MZ2, 0, 0]*CHl3[3, 3]*
   tag[delmz]*tag[fer3])/(48*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/(432*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MT2*MTA2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MT2*MTA2*Nc*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*Nc*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (432*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*CHq1[3, 3]*tag[delmz]*tag[fer3])/
  (36*MZ2*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*
   tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) - 
 (11*alfa*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*Nc*CHq3[3, 3]*tag[delmz]*tag[fer3])/(144*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MT2*MTA2*Nc*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) - (alfa*CW2*MH*MT2*MTA2*Nc*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*MW2*Pi^2*SW2^2) + (alfa*CW2*MH*MTA2*Nc*A0i[aa0, MT2]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(36*MZ2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*tag[delmz]*tag[fer3])/
  (144*Pi^2*SW2^2) - (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, 0, 0]*CHq3[3, 3]*
   tag[delmz]*tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(72*Pi^2*SW2^2) + 
 (11*alfa*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) - 
 (alfa*CW2*MH*MT2*MTA2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(36*MZ2*Pi^2*SW2^2) + 
 (alfa*CW2*MH*MTA2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3]*tag[delmz]*
   tag[fer3])/(288*MW2*Pi^2*SW2^2) + 
 ((alfa*((CHbox*MH*MTA2)/(4*Pi) - (CHD*MH*MTA2)/(16*Pi) + 
      (CHWB*CW*MH*MTA2)/(4*Pi*SW) - (CtauH*MH*MTA*MW*SW)/
       (4*Sqrt[2]*Sqrt[alfa]*Pi^(3/2)) + (CHD*CW2*MH*MTA2)/(16*Pi*SW2))*
     (17/4 + (3*Log[\[Mu]^2/MH2])/2))/Pi + 
   (MH*MTA2*(-(alfa*MH2*(CtauB*CW - CtauW*SW))/(2*Sqrt[2]*MTA*MW*SW) + 
      alfa*(CHB*CW2 - CHWB*CW*SW + CHW*SW2)*(19 - Pi^2 + Log[MTA2/MH2]^2 + 
        6*Log[\[Mu]^2/MH2]) - (alfa*(2*(CHB - CHW)*CW*SW + CHWB*(CW2 - SW2))*
        (-1/2 + 2*SW2)*(-12 + (4*MZ2)/MH2 - (4*(1 - MZ2/MH2)^2*Pi^2)/3 + 
         Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 2*(1 - MZ2/MH2)^2*
            Log[1 - MZ2/MH2]) - 6*Log[\[Mu]^2/MH2] + 4*(1 - MZ2/MH2)^2*
          PolyLog[2, MZ2/MH2]))/(2*CW*SW)))/(8*Pi^2))*tag[QEDxQCD] - 
 (alfa*CHbox*MH*MTA2*MW2*tag[zetaE])/(4*MZ2*Pi^2) - 
 (5*alfa*CHWB*MH*MTA2*MW*tag[zetaE])/(24*MZ*Pi^2*SW) - 
 (alfa*CHWB*MTA2*MW*MW2*tag[zetaE])/(8*MH*MZ*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[zetaE])/(4*MZ2*Pi^2*SW) - 
 (alfa*CHWB*MTA2*MZ*MZ2*tag[zetaE])/(16*MH*MW*Pi^2*SW) - 
 (3*alfa^(3/2)*CWw*MH*MTA2*tag[zetaE])/(8*Pi^(3/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*tag[zetaE])/(48*Sqrt[2]*Pi^(5/2)) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*SW*tag[zetaE])/
  (2*Sqrt[2]*CW2*MW*MZ2^2*Pi^(5/2)) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*SW*tag[zetaE])/(4*Sqrt[2]*MZ2*Pi^(5/2)) - 
 (3*alfa*CHD*MH*MTA2*MW2^2*tag[zetaE])/(4*CW*MZ*Pi^2*SW*
   (-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MH*MTA2*MW2^2*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MTA2*MW2^3*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^3*tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*tag[zetaE])/(8*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MTA2*MW2^2*tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHW*MTA2*MW2*tag[zetaE])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[zetaE])/(4*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*tag[zetaE])/(4*CW2*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MW2*tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MTA2*MW2^2*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MW2^2*tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) + 
 (alfa*CHB*MTA2*MZ2*tag[zetaE])/(16*MH*Pi^2*SW2) - 
 (alfa*CHW*MTA2*MZ2*tag[zetaE])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MTA2*MZ2^2*tag[zetaE])/(16*MH*MW2*Pi^2*SW2) + 
 (alfa*CHWB*MH*MTA2*MW2^2*tag[zetaE])/(4*CW*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2^2*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (alfa*CHB*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHWB*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MZ*Pi^2*SW) + 
 (alfa*CHWB*MH*MTA2*MZ*A0i[aa0, MH2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHW*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(32*MW2*Pi^2*SW2) - 
 (alfa*CHB*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHW*MH*MTA2*A0i[aa0, MH2]*tag[zetaE])/(32*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2) + 
 (13*alfa*CHWB*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(48*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MTA2*MW*A0i[aa0, MW2]*tag[zetaE])/(16*MH*MZ*Pi^2*SW) + 
 (alfa*CHWB*CW*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(4*MZ2*Pi^2*SW) + 
 (3*alfa^(3/2)*CWw*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/(8*MW2*Pi^(3/2)*SW) - 
 (Sqrt[alfa]*CtauH*MH*MTA*SW*A0i[aa0, MW2]*tag[zetaE])/
  (24*Sqrt[2]*MW*Pi^(5/2)) + (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*SW*A0i[aa0, MW2]*
   tag[zetaE])/(2*Sqrt[2]*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*A0i[aa0, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) + (3*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*
   tag[zetaE])/(4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (3*alfa*CHD*CW2*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[zetaE])/(8*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MW2]*tag[zetaE])/
  (32*CW2*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (64*CW2*MZ2^2*Pi^2*SW2^2) - (3*alfa*CHW*MTA2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*Pi^2*SW2) + (alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2) - (alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) - (alfa*CHD*MH*MTA2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MZ2*Pi^2*SW2) - (3*alfa*CHB*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) + (3*alfa*CHW*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (16*MH*MZ2*Pi^2*SW2) - (alfa*CHWB*MH*MTA2*MW2*A0i[aa0, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) + (alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MW2]*
   tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) + 
 (alfa*CHB*MH*MTA2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MH*MTA2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MH*MTA2*A0i[aa0, MZ2]*tag[zetaE])/(16*MW*MZ*Pi^2*SW) + 
 (3*alfa*CHWB*MTA2*MZ*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW*Pi^2*SW) - 
 (alfa*CHWB*MH*MTA2*MZ*A0i[aa0, MZ2]*tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (3*alfa*CHB*MTA2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) + 
 (3*alfa*CHW*MTA2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetaE])/(32*MH*MW2*Pi^2*SW2) + 
 (alfa*CHB*MH*MH2*MTA2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHW*MH*MH2*MTA2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) - 
 (alfa*CHB*MH*MTA2*MZ2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHW*MH*MTA2*MZ2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/(16*MW2*Pi^2) + 
 (alfa*CHWB*MH*MH2*MTA2*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (16*MW*MZ*Pi^2*SW) - (alfa*CHWB*MH*MTA2*MZ*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(16*MW*Pi^2*SW) - 
 (alfa*CHWB*MH*MH2*MTA2*MZ*B0i[bb0, 0, MH2, MZ2]*tag[zetaE])/
  (32*MW*MW2*Pi^2*SW) + (alfa*CHWB*MH*MTA2*MZ*MZ2*B0i[bb0, 0, MH2, MZ2]*
   tag[zetaE])/(32*MW*MW2*Pi^2*SW) - 
 (alfa*CHbox*MH*MTA2*MW2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2*Pi^2) - 
 (11*alfa*CHWB*MH*MTA2*MW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(24*MZ*Pi^2*SW) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*MZ2*Pi^2*SW) + (3*alfa^(3/2)*CWw*MH*MTA2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(4*Pi^(3/2)*SW) - 
 (17*Sqrt[alfa]*CtauH*MH*MTA*MW*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (96*Sqrt[2]*Pi^(5/2)) - (Sqrt[alfa]*CtauH*MH*MTA*MW2^3*SW*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(2*Sqrt[2]*CW2*MW*MZ2^2*Pi^(5/2)) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*SW*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*Sqrt[2]*MZ2*Pi^(5/2)) - (3*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(4*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (3*alfa*CHD*CW2*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (2*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2^3*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(32*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (8*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(64*CW2*MZ2^2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*MZ2^2*Pi^2*SW2) - (alfa*CHD*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(8*MZ2^2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW2*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MTA2*MW2*B0i[bb0, 0, MW2, MW2]*
   tag[zetaE])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHWB*MH*MTA2*MW2^2*B0i[bb0, 0, MW2, MW2]*tag[zetaE])/
  (4*CW*MZ2^2*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2^2*
   B0i[bb0, 0, MW2, MW2]*tag[zetaE])/(4*MZ2^2*Pi^2*SW*SW2) - 
 (5*alfa*CHbox*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2) - 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) + 
 (alfa*CHWB*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2*Pi^2*SW) + 
 (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*SW*tag[fer3]*tag[zetaE])/
  (108*Sqrt[2]*MW*Pi^(5/2)) + (2*Sqrt[2]*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*MW2*
   Nc*SW*tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^(5/2)) - (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MH*MT2*MTA2*MZ*Nc*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MH*MT2*MTA2*MZ*Nc*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (864*CW2*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MT2*MTA2*Nc*tag[fer3]*
   tag[zetaE])/(576*CW2*MZ2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) + 
 (alfa*CHD*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (2*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (27*CW2*MZ2^2*Pi^2*SW2) - (5*alfa*CHbox*MH*MT2*MTA2*Nc*tag[fer3]*
   tag[zetaE])/(108*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(24*MZ2*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*CW2*MZ2*Pi^2*SW2) - 
 (2*alfa*CHWB*MH*MT2*MTA2*MW2*Nc*tag[fer3]*tag[zetaE])/
  (27*CW*MZ2^2*Pi^2*SW*SW2) + (2*alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*CW*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2) - (2*alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^2) + (5*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2*SW) - 
 (alfa*CHWB*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (36*MW*MZ*Pi^2*SW) - (alfa*CHWB*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MW*MZ*Pi^2*SW) - 
 (2*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) - (5*Sqrt[alfa]*CtauH*MH*MTA*Nc*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) - 
 (2*Sqrt[2]*Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Nc*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) + 
 (Sqrt[2]*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2*Pi^(5/2)) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) - (2*alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 
    48*CW2*MW*MZ2*SW)) - (4*alfa*CHD*CW2*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*
   tag[fer3]*tag[zetaE])/(9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 
    48*CW2*MW*MZ2*SW)) + (5*alfa*CHD*MH*MTA2*MZ*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (5*alfa*CHD*CW2*MH*MTA2*MZ*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (alfa*CHD*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) + (alfa*CHD*MH*MTA2*MW2^2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) - 
 (5*alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) - (5*alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (alfa*CHW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MW2*Pi^2*SW2) - (2*alfa*CHbox*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (2*alfa*CHbox*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW2*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW2) + (alfa*CHD*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(24*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW2*MZ2*Pi^2*SW2) + (alfa*CHB*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(8*MH*MZ2*Pi^2*SW2) - 
 (alfa*CHW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (8*MH*MZ2*Pi^2*SW2) + (2*alfa*CHWB*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(27*CW*MZ2^2*Pi^2*SW*SW2) - 
 (2*alfa*CHWB*CW*MH*MTA2*MW2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW*SW2) - (5*alfa*CHWB*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetaE])/(108*CW*MZ2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*CW*MH*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetaE])/
  (108*MZ2*Pi^2*SW*SW2) - (5*alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(108*MW2*Pi^2) + 
 (2*alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2) + (alfa*CtB*CW*MH*MT*MTA2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW) - 
 (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*MW2*Pi^2*SW) + (alfa*CHWB*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(36*MW*MZ*Pi^2*SW) + 
 (2*alfa*CHWB*CW*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2*Pi^2*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MW*SW*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(9*Sqrt[2]*Pi^(5/2)) + 
 (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(108*Sqrt[2]*MW*Pi^(5/2)) - 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*Pi^(5/2)) + 
 (2*Sqrt[2]*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*MW2*Nc*SW*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(27*CW2*MZ2^2*Pi^(5/2)) - 
 (Sqrt[2]*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(27*MZ2*Pi^(5/2)) - 
 (5*Sqrt[alfa]*CtauH*MH*MT2*MTA*MW*Nc*SW*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(54*Sqrt[2]*CW2*MZ2*Pi^(5/2)) + 
 (2*alfa*CHD*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (4*alfa*CHD*CW2*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(9*CW*MZ*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*MH*MT2*MTA2*MZ*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (36*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) - 
 (5*alfa*CHD*CW2*MH*MT2*MTA2*MZ*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*
   tag[zetaE])/(18*CW*Pi^2*SW*(-48*MW*MZ2*SW + 48*CW2*MW*MZ2*SW)) + 
 (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^3*Pi^2*SW2^2) - (alfa*CHD*MH*MT2*MTA2*MW2^2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*CW2*MZ2^3*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MT2*MTA2*MW2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(864*CW2*MZ2^2*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (576*CW2*MZ2*Pi^2*SW2^2) + (alfa*CtW*MH*MT*MTA2*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(2*Sqrt[2]*MW*Pi^2*SW2) - 
 (alfa*CtW*CW2*MH*MT*MTA2*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (2*Sqrt[2]*MW*Pi^2*SW2) + (5*alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(432*MW2*Pi^2*SW2) + 
 (2*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*MZ2^2*Pi^2*SW2) + (alfa*CHD*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW2) - 
 (2*alfa*CHbox*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*CW2*MZ2^2*Pi^2*SW2) - (5*alfa*CHbox*MH*MT2*MTA2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW2) - 
 (alfa*CHD*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (24*MZ2*Pi^2*SW2) + (5*alfa*CHbox*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*
   tag[fer3]*tag[zetaE])/(108*CW2*MZ2*Pi^2*SW2) - 
 (2*alfa*CHWB*MH*MT2*MTA2*MW2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (27*CW*MZ2^2*Pi^2*SW*SW2) + (2*alfa*CHWB*CW*MH*MT2*MTA2*MW2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(27*MZ2^2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MT2*MTA2*Nc*B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/
  (108*CW*MZ2*Pi^2*SW*SW2) - (5*alfa*CHWB*CW*MH*MT2*MTA2*Nc*
   B0i[bb0, 0, MT2, MT2]*tag[fer3]*tag[zetaE])/(108*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHbox*MH*MTA2*tag[zetamta])/(128*Pi^2) + 
 (9*alfa*CHD*MH*MTA2*tag[zetamta])/(1024*CW2*Pi^2) - 
 (9*alfa*CHD*MH*MTA2*MW2*tag[zetamta])/(512*CW2*MZ2*Pi^2) - 
 (3*Sqrt[alfa]*CtauH*MH*MTA*MW*tag[zetamta])/(128*Sqrt[2]*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MTA*MW*MW2*tag[zetamta])/(8*Sqrt[2]*MH*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*tag[zetamta])/(32*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (9*Sqrt[alfa]*CtauH*MH*MTA*MZ2*tag[zetamta])/(256*Sqrt[2]*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtauH*MTA*MZ2^2*tag[zetamta])/(16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (3*alfa*CHWB*CW*MH*MTA2*tag[zetamta])/(128*Pi^2*SW) + 
 (alfa*CtauB*MH*MTA*MZ*tag[zetamta])/(4*Sqrt[2]*Pi^2*SW) - 
 (3*alfa*CtauB*MH*MTA*MZ*MZ2*tag[zetamta])/(16*Sqrt[2]*MW2*Pi^2*SW) - 
 (9*alfa*CHWB*CW*MH*MTA2*SW*tag[zetamta])/(256*CW2*Pi^2) - 
 (27*alfa*CHD*MH*MTA2*tag[zetamta])/(512*Pi^2*SW2^2) + 
 (5*alfa*CHD*CW2*MH*MTA2*tag[zetamta])/(1024*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MW2*tag[zetamta])/(16*MH*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MW2*tag[zetamta])/(64*CW2*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*tag[zetamta])/(64*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*MH*MTA2*MW2*tag[zetamta])/(256*MZ2*Pi^2*SW2^2) - 
 (5*alfa*CHD*CW2*MH*MTA2*MW2*tag[zetamta])/(512*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MW2^2*tag[zetamta])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHD*MTA2*MZ2*tag[zetamta])/(32*MH*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MZ2*tag[zetamta])/(128*CW2*MH*Pi^2*SW2^2) + 
 (27*alfa*CHD*MH*MTA2*MZ2*tag[zetamta])/(1024*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MTA2*MZ2^2*tag[zetamta])/(128*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MH*MTA2*tag[zetamta])/(512*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*tag[zetamta])/(64*Pi^2*SW2) - 
 (5*alfa*CHbox*CW2*MH*MTA2*tag[zetamta])/(256*Pi^2*SW2) + 
 (3*alfa*CtauW*MH*MTA*MW*tag[zetamta])/(8*Sqrt[2]*Pi^2*SW2) + 
 (alfa*CHbox*MTA2*MW2*tag[zetamta])/(4*MH*Pi^2*SW2) + 
 (alfa*CHW*MTA2*MW2*tag[zetamta])/(8*MH*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MW2*tag[zetamta])/(32*MZ2*Pi^2*SW2) - 
 (3*alfa*CHD*MH*MTA2*MW2*tag[zetamta])/(256*MZ2*Pi^2*SW2) - 
 (alfa*CHB*MTA2*MZ2*tag[zetamta])/(16*MH*Pi^2*SW2) + 
 (alfa*CHW*MTA2*MZ2*tag[zetamta])/(16*MH*Pi^2*SW2) + 
 (alfa*CHbox*MTA2*MZ2*tag[zetamta])/(32*CW2*MH*Pi^2*SW2) - 
 (3*alfa*CtauW*MH*MTA*MZ2*tag[zetamta])/(16*Sqrt[2]*MW*Pi^2*SW2) - 
 (9*alfa*CHbox*MH*MTA2*MZ2*tag[zetamta])/(256*MW2*Pi^2*SW2) + 
 (3*alfa*CHtau*MH*MTA2*MZ2*tag[zetamta])/(64*MW2*Pi^2*SW2) + 
 (alfa*CHB*MTA2*MZ2^2*tag[zetamta])/(16*MH*MW2*Pi^2*SW2) + 
 (3*alfa*CHbox*MTA2*MZ2^2*tag[zetamta])/(32*MH*MW2*Pi^2*SW2) - 
 (5*alfa*CHWB*CW*CW2*MH*MTA2*tag[zetamta])/(256*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MW2*tag[zetamta])/(8*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW*tag[zetamta])/(16*MZ*Pi^2*SW*SW2) + 
 (alfa*CHWB*MTA2*MW*MW2*tag[zetamta])/(8*MH*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MTA2*MZ*tag[zetamta])/(128*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*MTA2*MW*MZ*tag[zetamta])/(16*MH*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*tag[zetamta])/(32*MZ2*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MZ2*tag[zetamta])/(32*CW2*MH*Pi^2*SW*SW2) - 
 (9*alfa*CHWB*CW*MH*MTA2*MZ2*tag[zetamta])/(256*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MTA2*MZ*MZ2*tag[zetamta])/(8*MH*MW*Pi^2*SW*SW2) + 
 (alfa*CHWB*CW*MTA2*MZ2^2*tag[zetamta])/(32*MH*MW2*Pi^2*SW*SW2) - 
 (9*alfa*CHbox*MH*MTA2*SW2*tag[zetamta])/(256*CW2*Pi^2) + 
 (3*CH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(64*MH*Pi^3) + 
 (3*Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MH2]*tag[zetamta])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(32*MW2*Pi^2*SW2^2) - 
 (7*alfa*CHD*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(128*MZ2*Pi^2*SW2^2) - 
 (alfa*CHbox*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(8*MW2*Pi^2*SW2) - 
 (3*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(64*MW2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MH*MTA2*A0i[aa0, MH2]*tag[zetamta])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (3*Sqrt[alfa]*CtauH*MTA*MW*A0i[aa0, MW2]*tag[zetamta])/
  (16*Sqrt[2]*MH*Pi^(5/2)*SW) + (3*alfa*CHD*MTA2*A0i[aa0, MW2]*tag[zetamta])/
  (32*MH*Pi^2*SW2^2) - (3*alfa*CHD*MTA2*MW2*A0i[aa0, MW2]*tag[zetamta])/
  (16*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MTA2*A0i[aa0, MW2]*tag[zetamta])/
  (8*MH*Pi^2*SW2) - (3*alfa*CHW*MTA2*A0i[aa0, MW2]*tag[zetamta])/
  (16*MH*Pi^2*SW2) - (3*alfa*CtauW*MH*MTA*A0i[aa0, MW2]*tag[zetamta])/
  (16*Sqrt[2]*MW*Pi^2*SW2) - (3*alfa*CHWB*CW*MTA2*A0i[aa0, MW2]*tag[zetamta])/
  (16*MH*Pi^2*SW*SW2) - (3*alfa*CHWB*MTA2*MW*A0i[aa0, MW2]*tag[zetamta])/
  (16*MH*MZ*Pi^2*SW*SW2) - (7*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*
   tag[zetamta])/(256*CW2*MZ2^2*Pi^2) + 
 (5*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(64*MZ2*Pi^2) + 
 (7*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(512*CW2*MZ2*Pi^2) + 
 (7*Sqrt[alfa]*CtauH*MH*MTA*A0i[aa0, MZ2]*tag[zetamta])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + 
 (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*A0i[aa0, MZ2]*tag[zetamta])/
  (8*Sqrt[2]*MZ2^2*Pi^(5/2)*SW) - (3*Sqrt[alfa]*CtauH*MH*MTA*MW*A0i[aa0, MZ2]*
   tag[zetamta])/(16*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (3*Sqrt[alfa]*CtauH*MTA*MZ2*A0i[aa0, MZ2]*tag[zetamta])/
  (32*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (3*alfa*CtauB*MH*MTA*A0i[aa0, MZ2]*tag[zetamta])/(8*Sqrt[2]*MZ*Pi^2*SW) + 
 (9*alfa*CtauB*MH*MTA*MZ*A0i[aa0, MZ2]*tag[zetamta])/
  (32*Sqrt[2]*MW2*Pi^2*SW) + (5*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*
   tag[zetamta])/(64*MZ2*Pi^2*SW) - 
 (7*alfa*CHWB*CW*MH*MTA2*SW*A0i[aa0, MZ2]*tag[zetamta])/(128*CW2*MZ2*Pi^2) + 
 (3*alfa*CHbox*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(32*MH*Pi^2*SW2^2) - 
 (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(64*MH*Pi^2*SW2^2) + 
 (3*alfa*CHD*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(256*CW2*MH*Pi^2*SW2^2) + 
 (21*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(512*MW2*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*A0i[aa0, MZ2]*tag[zetamta])/(16*MZ2^3*Pi^2*SW2^2) + 
 (5*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/(32*MZ2^2*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/
  (256*MZ2^2*Pi^2*SW2^2) - (33*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/
  (256*MZ2*Pi^2*SW2^2) - (alfa*CHD*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/
  (512*MZ2*Pi^2*SW2^2) - (3*alfa*CHD*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/
  (128*CW2*MH*MZ2*Pi^2*SW2^2) - (3*alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2]*
   tag[zetamta])/(32*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHD*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetamta])/(256*MH*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHB*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHW*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(32*MH*Pi^2*SW2) - 
 (3*alfa*CHbox*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(64*CW2*MH*Pi^2*SW2) + 
 (9*alfa*CtauW*MH*MTA*A0i[aa0, MZ2]*tag[zetamta])/(32*Sqrt[2]*MW*Pi^2*SW2) - 
 (7*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(128*MW2*Pi^2*SW2) + 
 (alfa*CHtau*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(64*MW2*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/(8*MZ2^2*Pi^2*SW2) + 
 (5*alfa*CHD*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/(128*MZ2^2*Pi^2*SW2) + 
 (3*alfa*CHbox*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(16*MZ2*Pi^2*SW2) - 
 (5*alfa*CHD*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(256*MZ2*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*CW2*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(128*MZ2*Pi^2*SW2) - 
 (3*alfa*CtauW*MH*MTA*MW*A0i[aa0, MZ2]*tag[zetamta])/
  (8*Sqrt[2]*MZ2*Pi^2*SW2) - (3*alfa*CHB*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetamta])/
  (32*MH*MW2*Pi^2*SW2) - (3*alfa*CHbox*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetamta])/
  (64*MH*MW2*Pi^2*SW2) - (3*alfa*CHWB*CW*MTA2*A0i[aa0, MZ2]*tag[zetamta])/
  (64*CW2*MH*Pi^2*SW*SW2) - (7*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*
   tag[zetamta])/(128*MW2*Pi^2*SW*SW2) + 
 (5*alfa*CHWB*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/(64*MW*MZ*Pi^2*SW*SW2) + 
 (3*alfa*CHWB*MTA2*MW*A0i[aa0, MZ2]*tag[zetamta])/(32*MH*MZ*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*MTA2*MZ*A0i[aa0, MZ2]*tag[zetamta])/(16*MH*MW*Pi^2*SW*SW2) - 
 (alfa*CHWB*CW*MH*MTA2*MW2*A0i[aa0, MZ2]*tag[zetamta])/
  (8*MZ2^2*Pi^2*SW*SW2) + (3*alfa*CHWB*CW*MH*MTA2*A0i[aa0, MZ2]*tag[zetamta])/
  (16*MZ2*Pi^2*SW*SW2) + (alfa*CHWB*CW*CW2*MH*MTA2*A0i[aa0, MZ2]*
   tag[zetamta])/(128*MZ2*Pi^2*SW*SW2) - 
 (alfa*CHWB*MH*MTA2*MW*A0i[aa0, MZ2]*tag[zetamta])/(16*MZ*MZ2*Pi^2*SW*SW2) - 
 (3*alfa*CHWB*CW*MTA2*MZ2*A0i[aa0, MZ2]*tag[zetamta])/
  (64*MH*MW2*Pi^2*SW*SW2) - (7*alfa*CHbox*MH*MTA2*SW2*A0i[aa0, MZ2]*
   tag[zetamta])/(128*CW2*MZ2*Pi^2) - 
 (alfa*MH*MT*MTA*Nc*A0i[aa0, MT2]*C1lequ[3, 3, 3, 3]*tag[zetamta])/
  (32*MW2*Pi^2*SW2) - (alfa*MH*MTA2*CHl1[3, 3]*tag[zetamta])/(64*Pi^2*SW2) - 
 (3*alfa*MH*MTA2*MZ2*CHl1[3, 3]*tag[zetamta])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*MH*MTA2*A0i[aa0, MZ2]*CHl1[3, 3]*tag[zetamta])/(64*MW2*Pi^2*SW2) - 
 (alfa*MH*MTA2*A0i[aa0, MZ2]*CHl1[3, 3]*tag[zetamta])/(16*MZ2*Pi^2*SW2) - 
 (alfa*MH*MTA2*CHl3[3, 3]*tag[zetamta])/(16*Pi^2*SW2) - 
 (3*alfa*MH*MTA2*MZ2*CHl3[3, 3]*tag[zetamta])/(128*MW2*Pi^2*SW2) + 
 (5*alfa*MH*MTA2*A0i[aa0, MZ2]*CHl3[3, 3]*tag[zetamta])/(64*MW2*Pi^2*SW2) - 
 (alfa*MH*MTA2*A0i[aa0, MZ2]*CHl3[3, 3]*tag[zetamta])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(64*Pi^2) + 
 (5*alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(512*CW2*Pi^2) - 
 (5*alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(256*CW2*MZ2*Pi^2) - 
 (3*Sqrt[alfa]*CtauH*MH*MTA*MW*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*Sqrt[2]*Pi^(5/2)*SW) + (Sqrt[alfa]*CtauH*MH*MTA*MW*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(16*Sqrt[2]*MZ2*Pi^(5/2)*SW) + 
 (5*Sqrt[alfa]*CtauH*MH*MTA*MZ2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (128*Sqrt[2]*MW*Pi^(5/2)*SW) + (alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(64*Pi^2*SW) - (5*alfa*CHWB*CW*MH*MTA2*SW*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(128*CW2*Pi^2) - 
 (21*alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(256*Pi^2*SW2^2) + 
 (alfa*CHD*CW2*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(512*Pi^2*SW2^2) - 
 (alfa*CHD*MH*MTA2*MW2^2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*MZ2^2*Pi^2*SW2^2) + (5*alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(64*MZ2*Pi^2*SW2^2) - 
 (alfa*CHD*CW2*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (256*MZ2*Pi^2*SW2^2) + (15*alfa*CHD*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(512*MW2*Pi^2*SW2^2) + 
 (3*alfa*CHbox*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(32*Pi^2*SW2) - 
 (alfa*CHD*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(256*Pi^2*SW2) - 
 (alfa*CHtau*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(32*Pi^2*SW2) - 
 (alfa*CHbox*CW2*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(128*Pi^2*SW2) - 
 (alfa*CHbox*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(16*MZ2*Pi^2*SW2) + 
 (alfa*CHD*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*tag[zetamta])/(128*MZ2*Pi^2*SW2) - 
 (5*alfa*CHbox*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (128*MW2*Pi^2*SW2) + (alfa*CHtau*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*MW2*Pi^2*SW2) + (3*alfa*CHWB*CW*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*Pi^2*SW*SW2) - (alfa*CHWB*CW*CW2*MH*MTA2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (128*Pi^2*SW*SW2) - (alfa*CHWB*MH*MTA2*MW*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*MZ*Pi^2*SW*SW2) + (alfa*CHWB*MH*MTA2*MZ*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (64*MW*Pi^2*SW*SW2) - (alfa*CHWB*CW*MH*MTA2*MW2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(16*MZ2*Pi^2*SW*SW2) - 
 (5*alfa*CHWB*CW*MH*MTA2*MZ2*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (128*MW2*Pi^2*SW*SW2) - (5*alfa*CHbox*MH*MTA2*SW2*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(128*CW2*Pi^2) - (alfa*MH*MTA2*CHl1[3, 3]*Log[\[Mu]^2/MZ2]*
   tag[zetamta])/(32*Pi^2*SW2) + 
 (alfa*MH*MTA2*MZ2*CHl1[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (64*MW2*Pi^2*SW2) - (alfa*MH*MTA2*CHl3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (32*Pi^2*SW2) + (alfa*MH*MTA2*MZ2*CHl3[3, 3]*Log[\[Mu]^2/MZ2]*tag[zetamta])/
  (64*MW2*Pi^2*SW2) - (Sqrt[alfa]*CtauH*MT2*MTA*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamta])/(8*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (Sqrt[alfa]*CtH*MT*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetamta])/
  (16*Sqrt[2]*MH*MW*Pi^(5/2)*SW) - 
 (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetamta])/
  (16*MH*MW2*Pi^2*SW2^2) + (alfa*CHD*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamta])/(8*MH*MZ2*Pi^2*SW2^2) + 
 (alfa*CHbox*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetamta])/
  (4*MH*MW2*Pi^2*SW2) + (alfa*CHWB*CW*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*
   tag[zetamta])/(8*MH*MW2*Pi^2*SW*SW2) + 
 (alfa*CHWB*MT2*MTA2*Nc*A0i[aa0, MT2]*tag[fer3]*tag[zetamta])/
  (8*MH*MW*MZ*Pi^2*SW*SW2)


==> Electronic_Results/hff_Decay.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50483,       1161]
NotebookOptionsPosition[     46457,       1086]
NotebookOutlinePosition[     46812,       1102]
CellTagsIndexPosition[     46769,       1099]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<FILE_BOOT.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.801898935464232*^9, 3.801899016914796*^9}, {
  3.801935851012496*^9, 3.801935853625651*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"072ad902-96b5-48b0-b585-83cdeb31cc61"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Inputs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mt", "\[Rule]", "173."}], ",", 
     RowBox[{"mh", "\[Rule]", "125."}], ",", 
     RowBox[{"mw", "\[Rule]", "80.4"}], ",", 
     RowBox[{"mz", "\[Rule]", "91.2"}], ",", 
     RowBox[{"mb", "\[Rule]", "3."}], ",", 
     RowBox[{"mtau", "\[Rule]", "1.7"}], ",", 
     RowBox[{"mc", "\[Rule]", "0.7"}], ",", 
     RowBox[{"mmu", "\[Rule]", "0.1"}], ",", 
     RowBox[{"alfa", "\[Rule]", 
      RowBox[{"1", "/", "128"}]}], ",", 
     RowBox[{"alfas", "\[Rule]", ".1"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "125."}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scheme", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "delmw", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "delmz", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetaE", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetamc", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetamta", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "zetammu", "]"}], "\[Rule]", "1"}], ",", " ", 
     RowBox[{
      RowBox[{"tag", "[", "zetamb", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tags", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.801900793594962*^9, 3.801900914274819*^9}, {
   3.801902105261738*^9, 3.801902126116242*^9}, {3.801906045075801*^9, 
   3.801906069891336*^9}, {3.801911083057537*^9, 3.801911087689169*^9}, {
   3.8019149395889587`*^9, 3.801914948170225*^9}, {3.801915062779763*^9, 
   3.801915062984477*^9}, {3.802076722481225*^9, 3.802076726041258*^9}, 
   3.8020811388334723`*^9, 3.8021605156526423`*^9, {3.80328682770433*^9, 
   3.80328683164681*^9}, {3.803888119529525*^9, 3.803888121542839*^9}, {
   3.803889888682234*^9, 3.803889888789818*^9}, {3.8038908927612867`*^9, 
   3.80389089291628*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"2dafa80a-8431-4daa-bc31-099df71957bb"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.761999245975272*^9, 
  3.761999261919388*^9}},ExpressionUUID->"0bdd23e5-f632-4f6e-9f95-\
8253489dd54b"],

Cell[TextData[{
 "This notebook allows the user to call the decay rates, both analytically \
and numerically up to NLO in the dimension-6 SMEFT in the small fermion mass \
limit for the processes considered in the accompanying paper, these being \
h->c",
 Cell[BoxData[
  FormBox[
   OverscriptBox["c", "_"], TraditionalForm]],ExpressionUUID->
  "5a2ccfdd-b65d-4a54-aad6-3a3a2bef49e6"],
 ", h->\[Tau]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Tau]", "_"], TraditionalForm]],ExpressionUUID->
  "9b3938a4-f8ec-47bf-8d6a-df81375f726b"],
 " and h->\[Mu]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]],ExpressionUUID->
  "48f4552a-6d8a-4242-9fc9-cd3d4020e2b1"],
 ". For completeness, we also include the results for h->b",
 Cell[BoxData[
  FormBox[
   OverscriptBox["b", "_"], TraditionalForm]],ExpressionUUID->
  "21a00b53-768b-48a2-bb7b-6a8f713c93fa"],
 ", calculated in ref [42] of the accompanying paper. This notebook also \
allows the user to generate the decoupling constants of the electric charge, \
c-quark mass, tau mass, muon mass and b-quark mass in the dimension-6 SMEFT.\n\
\nAll the Wilson coefficients are implicitly the real parts of the Wilson \
coefficient, i.e. C = Re[C]\n\nNumerical results are given in terms of \
\[OpenCurlyQuote]hatted\[CloseCurlyQuote] Wilson coefficients, denoted hatC, \
for Wilson coefficient C.\nThe hatted Wilson Coefficients are defined as hatC \
= ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "2"], TraditionalForm]],ExpressionUUID->
  "b56ffa4d-3f7f-4d7b-a9dc-0bb02ea1298a"],
 "C for all Wilson coefficients.\n\nThe Wilson coefficient for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "W"], TraditionalForm]],ExpressionUUID->
  "b6b1e8a1-6278-4579-bac2-70e7f65f8471"],
 " is named CWw in this notebook to avoid confusion with the cosine of the \
weak mixing angle.\n\nThe results in this notebook do not have the tadpole \
pieces tagged, as these are gauge dependent.\n\nAll results in this notebook \
are calculated in the small fermion mass limit, where m_f <<m_H, with f any \
fermion other than the top quark. This approximation is highly accurate to \
the results with full mass dependence, which can be obtained from the authors \
upon request ( by emailing ben.pecjak@dur.ac.uk)."
}], "Text",
 CellChangeTimes->{
  3.761999356436018*^9, {3.762001186452086*^9, 3.76200119684093*^9}, 
   3.7620661030500917`*^9, {3.801917283160522*^9, 3.801917315762724*^9}, {
   3.801917430208269*^9, 3.8019174318490133`*^9}, {3.8019174786716747`*^9, 
   3.801917514663929*^9}, {3.8019176057600946`*^9, 3.801917717594653*^9}, {
   3.801917749642445*^9, 3.801917953117844*^9}, {3.801918071004916*^9, 
   3.801918085299741*^9}, 3.8038763135361023`*^9, {3.803876376667832*^9, 
   3.803876453955391*^9}, {3.80388809072924*^9, 
   3.8038880954566813`*^9}},ExpressionUUID->"f66b6f73-85db-4c96-9a94-\
469c2e910ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples & Paper Results", "Title",
 CellChangeTimes->{{3.7529984917376547`*^9, 3.752998531842902*^9}, {
  3.752998574434046*^9, 
  3.7529985842407713`*^9}},ExpressionUUID->"f5446b66-34c1-4124-ae4a-\
b9ab53e7b499"],

Cell[CellGroupData[{

Cell["Analytical Results", "Section",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998598255884*^9, 3.752998617408444*^9}, {
   3.752998647932391*^9, 3.752998698043968*^9}, {3.752998746097949*^9, 
   3.7529987745528593`*^9}, 3.752998813773185*^9, {3.752998974992571*^9, 
   3.7529989871282167`*^9}, {3.7530217664498377`*^9, 
   3.753021780489243*^9}},ExpressionUUID->"1717d26c-5951-472f-a345-\
ecd96ec7a042"],

Cell[TextData[{
 "We can call analytical results using the function \"AnalyticalEval\". This \
function takes two arguments. The first argument specifies which process is \
being called. For the process h->f",
 Cell[BoxData[
  FormBox[
   OverscriptBox["f", "_"], TraditionalForm]],ExpressionUUID->
  "3f42107d-a969-4ac5-b1bd-ff4b60621d5e"],
 " (f=b, c, tau, mu) the first argument is f. The second argument is a list \
{i,j} which specifies the dimension-i contribution at jth order. For example, \
to analytically reproduce the results in Eq. (4.2) for the process \
h->\[Tau]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Tau]", "_"], TraditionalForm]],ExpressionUUID->
  "21175875-d619-4865-abf6-5d00725065d5"],
 " we write (the notation in the output is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"MW2", "=", 
    SuperscriptBox["MW", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8e669b64-39a7-4d16-a9cf-7b995d2f6bd5"],
 "\[InvisibleApplication], etc.)  "
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753021801623312*^9, 3.753021898612423*^9}, {
   3.753022889035925*^9, 3.753022890115932*^9}, 3.753707440252763*^9, {
   3.7634654622682247`*^9, 3.763465467883851*^9}, {3.801917561079461*^9, 
   3.801917602278352*^9}, {3.801918092960249*^9, 3.80191829294753*^9}, {
   3.802428492594837*^9, 3.802428494977087*^9}, {3.802428576536787*^9, 
   3.8024285766886473`*^9}, {3.804919803026271*^9, 3.804919805084455*^9}, {
   3.805066110244534*^9, 3.805066148620017*^9}, {3.805066182063385*^9, 
   3.8050662089564857`*^9}, {3.80506624129503*^9, 
   3.805066274376627*^9}},ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-\
29bf7ade367b"],

Cell[BoxData[{
 RowBox[{"AnalyticalEval", "[", 
  RowBox[{"tau", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AnalyticalEval", "[", 
  RowBox[{"tau", ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "0"}], "}"}]}], "]"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.752998779090127*^9, 3.752998846225758*^9}, {
   3.753024410663365*^9, 3.75302441887893*^9}, 3.75370744025284*^9, {
   3.763812067079487*^9, 3.763812069565008*^9}, {3.801917564513836*^9, 
   3.80191756619403*^9}, {3.801918297717464*^9, 3.801918316046685*^9}, {
   3.801999453966076*^9, 3.801999487161108*^9}, {3.80200001808856*^9, 
   3.802000032141416*^9}, {3.802152383459463*^9, 3.802152385690447*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"93634a0b-da8c-4902-ab9a-7f16e89b5527"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"alfa", " ", "MH", " ", "MTA2"}], 
  RowBox[{"8", " ", "MW2", " ", "SW2"}]]], "Output",
 CellChangeTimes->{{3.801918312466432*^9, 3.801918316336878*^9}, 
   3.801935863949667*^9, {3.801999447661664*^9, 3.801999487646822*^9}, {
   3.802000011155326*^9, 3.802000032666562*^9}, {3.802152381102895*^9, 
   3.802152401795372*^9}, 3.802153161373596*^9, {3.802160523825212*^9, 
   3.802160534573427*^9}, {3.80242860009542*^9, 3.802428604794177*^9}, 
   3.803286858980052*^9, 3.803876469928338*^9, 3.803888054524234*^9, 
   3.803890911261546*^9, 3.8050143374117928`*^9, 3.805014943285232*^9, 
   3.8050247356028843`*^9, 3.80503191469869*^9, 3.80506599629779*^9, 
   3.805073721263554*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"04db9d20-fb95-4957-bc14-9080e9f621dc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"CHbox", " ", "MH", " ", "MTA2"}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"CHD", " ", "MH", " ", "MTA2"}], 
   RowBox[{"16", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"CHWB", " ", "CW", " ", "MH", " ", "MTA2"}], 
   RowBox[{"4", " ", "\[Pi]", " ", "SW"}]], "-", 
  FractionBox[
   RowBox[{"CtauH", " ", "MH", " ", "MTA", " ", "MW", " ", "SW"}], 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SqrtBox["alfa"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"CHD", " ", "CW2", " ", "MH", " ", "MTA2"}], 
   RowBox[{"16", " ", "\[Pi]", " ", "SW2"}]]}]], "Output",
 CellChangeTimes->{{3.801918312466432*^9, 3.801918316336878*^9}, 
   3.801935863949667*^9, {3.801999447661664*^9, 3.801999487646822*^9}, {
   3.802000011155326*^9, 3.802000032666562*^9}, {3.802152381102895*^9, 
   3.802152401795372*^9}, 3.802153161373596*^9, {3.802160523825212*^9, 
   3.802160534573427*^9}, {3.80242860009542*^9, 3.802428604794177*^9}, 
   3.803286858980052*^9, 3.803876469928338*^9, 3.803888054524234*^9, 
   3.803890911261546*^9, 3.8050143374117928`*^9, 3.805014943285232*^9, 
   3.8050247356028843`*^9, 3.80503191469869*^9, 3.80506599629779*^9, 
   3.8050737212825127`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"a8a4ce77-02b6-4845-adce-51c1ea16b04e"],

Cell[TextData[{
 "There is an optional 3rd argument for AnalyticalEval. This argument is \
PaVeForm which can be set to True or False.  By default this option is set to \
False.  Setting to True will \nreplace the more complicated parts of the \
analytic expressions by equivalent scalar loop integral functions.  One \
exception is the QEDxQCD pieces, which remain with the scalar loop integrals \
replaced by their analytic form even when PaVeForm set to True.  Simple \
logarithms and polynomials of masses are also sometimes kept analytically \
rather than written in their equivalent scalar integral form. The notation \
for the scalar loop integral functions follows the conventions of FormCalc \
[50]. As an example we recover the terms proportional to the Wilson \
coefficient CtH for the process h->c",
 Cell[BoxData[
  FormBox[
   OverscriptBox["c", "_"], TraditionalForm]],ExpressionUUID->
  "71e06299-14e9-49ef-9bc8-270d15f96e9e"],
 " as a function of the scalar loop integrals"
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753021801623312*^9, 3.753021898612423*^9}, {
   3.753022889035925*^9, 3.753022890115932*^9}, 3.753707440252763*^9, {
   3.7634654622682247`*^9, 3.763465467883851*^9}, {3.801917561079461*^9, 
   3.801917602278352*^9}, {3.801918092960249*^9, 3.80191829294753*^9}, {
   3.8019184036829367`*^9, 3.801918475714427*^9}, {3.801918516402237*^9, 
   3.801918545748728*^9}, {3.801918592318758*^9, 3.801918599321823*^9}, {
   3.802153178322447*^9, 3.802153197889925*^9}, {3.8024285903363028`*^9, 
   3.802428590480022*^9}, {3.802511281871475*^9, 3.802511370974216*^9}, {
   3.803890883429847*^9, 3.8038908840217953`*^9}, {3.805006062159186*^9, 
   3.805006143535905*^9}, {3.8050063289913588`*^9, 3.805006356335578*^9}, {
   3.8050064302469273`*^9, 3.805006430462919*^9}, {3.805012341784235*^9, 
   3.805012529998281*^9}, {3.8050126487998753`*^9, 3.805012833359515*^9}, {
   3.805013002693816*^9, 3.8050130109961853`*^9}, {3.805013348694943*^9, 
   3.805013365019981*^9}, {3.805013852138336*^9, 3.805013862753674*^9}, {
   3.805014204820861*^9, 3.8050142669032784`*^9}, {3.805014310772311*^9, 
   3.805014311155881*^9}, {3.805015210591876*^9, 3.805015211259864*^9}, {
   3.805066049260479*^9, 
   3.8050660592525187`*^9}},ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-\
29bf7ade367b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"AnalyticalEval", "[", 
     RowBox[{"c", ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1"}], "}"}], ",", 
      RowBox[{"PaVeForm", "\[Rule]", "True"}]}], "]"}], ",", "CtH"}], "]"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.805012843484962*^9, 3.8050128446383343`*^9}, {
  3.805013090540587*^9, 3.8050131068656178`*^9}, {3.8050133869523363`*^9, 
  3.805013389690791*^9}, {3.805014410926544*^9, 3.8050144208596783`*^9}, {
  3.805014551640223*^9, 3.8050145523104677`*^9}, {3.805014965651648*^9, 
  3.8050150536394777`*^9}, {3.805015099710342*^9, 3.805015110274118*^9}, {
  3.805015141801776*^9, 3.805015143142415*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8b3df700-23c1-46f3-a5f2-b11affe5863c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["alfa"], " ", "MC2", " ", "MH", " ", "MT", " ", 
   SuperscriptBox["Nc", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"B0i", "[", 
      RowBox[{"bb0", ",", "MH2", ",", "MT2", ",", "MT2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"MH2", "-", 
        RowBox[{"4", " ", "MT2"}]}], ")"}], " ", 
      RowBox[{"B0i", "[", 
       RowBox[{"dbb0", ",", "MH2", ",", "MT2", ",", "MT2"}], "]"}]}]}], 
    ")"}]}], 
  RowBox[{"32", " ", 
   SqrtBox["2"], " ", "MW", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"5", "/", "2"}]], " ", "SW"}]]], "Output",
 CellChangeTimes->{
  3.805012844965323*^9, {3.805013092311821*^9, 3.8050131073116617`*^9}, 
   3.805013390243217*^9, {3.805014314522294*^9, 3.805014338073635*^9}, {
   3.805014412108094*^9, 3.8050144212462606`*^9}, 3.805014556708168*^9, {
   3.8050149438303223`*^9, 3.8050150570332823`*^9}, {3.805015100252089*^9, 
   3.805015110667383*^9}, 3.805015143613282*^9, 3.8050247369350233`*^9, 
   3.8050319183088427`*^9, 3.805065996495311*^9, 3.805073726484548*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"73f931ba-6e1f-4362-bc8b-3d3351532b30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"AnalyticalEval", "[", 
     RowBox[{"c", ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1"}], "}"}]}], "]"}], ",", "CtH"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.805013128613616*^9, 3.8050131302697287`*^9}, {
  3.805013313255945*^9, 3.805013321249789*^9}, {3.805013419825433*^9, 
  3.805013442180132*^9}, {3.8050143584756107`*^9, 3.805014380048036*^9}, {
  3.805014423772912*^9, 3.8050144570845118`*^9}, {3.805014553758357*^9, 
  3.8050145545013733`*^9}, {3.805014972323522*^9, 3.805014972672696*^9}, {
  3.805015027809153*^9, 3.805015034277336*^9}, {3.80501510339491*^9, 
  3.805015105837613*^9}, {3.805015137066732*^9, 3.80501513841468*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f6354ee3-1c8d-4c49-9905-1b72d7acfa8b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["alfa"], " ", "MC2", " ", "MH", " ", "MT", " ", 
   SuperscriptBox["Nc", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["MH2", "2"], "-", 
        RowBox[{"2", " ", "MH2", " ", "MT2"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["MT2", "2"]}]}], ")"}], " ", 
      RowBox[{"ArcCot", "[", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"4", " ", "MT2"}], "MH2"]}]], "]"}]}], "+", 
     RowBox[{"MH2", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"4", " ", "MT2"}], "MH2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"MH2", "+", 
        RowBox[{"4", " ", "MT2"}], "+", 
        RowBox[{"MH2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}]}], ")"}]}]}], 
    ")"}]}], 
  RowBox[{"32", " ", 
   SuperscriptBox["MH2", "2"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     FractionBox[
      RowBox[{"8", " ", "MT2"}], "MH2"]}]], " ", "MW", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"5", "/", "2"}]], " ", "SW"}]]], "Output",
 CellChangeTimes->{
  3.805013130791822*^9, 3.8050133219870996`*^9, {3.805013407584167*^9, 
   3.805013442784094*^9}, {3.8050143387681503`*^9, 3.805014380868658*^9}, {
   3.805014427008582*^9, 3.8050144576953382`*^9}, 3.805014555082494*^9, {
   3.8050149444187613`*^9, 3.805014973528631*^9}, {3.805015017399939*^9, 
   3.805015060056563*^9}, {3.805015103977363*^9, 3.805015139063965*^9}, 
   3.80502473818919*^9, 3.8050319206024227`*^9, 3.805065996854376*^9, 
   3.805073726886713*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"b3c7839f-b70b-428e-bcac-fbc31688df10"]
}, Open  ]],

Cell[TextData[{
 "We may choose to look at a certain part of a result by changing the deafult \
value of the Scheme or Tags above and using the function \
\[OpenCurlyDoubleQuote]Coefficient\[CloseCurlyDoubleQuote] to recover this \
part of the result. For example, we may recover the SMEFT QED component of \
the process  h->\[Tau]",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Tau]", "_"], TraditionalForm]],ExpressionUUID->
  "c56b4c38-05f4-4d09-b317-46ba382cbef7"],
 " (Eq. (4.3))"
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.753021801623312*^9, 3.753021898612423*^9}, {
   3.753022889035925*^9, 3.753022890115932*^9}, 3.753707440252763*^9, {
   3.7634654622682247`*^9, 3.763465467883851*^9}, {3.801917561079461*^9, 
   3.801917602278352*^9}, {3.801918092960249*^9, 3.80191829294753*^9}, {
   3.8019184036829367`*^9, 3.801918475714427*^9}, {3.801918516402237*^9, 
   3.801918545748728*^9}, {3.801918592318758*^9, 3.801918599321823*^9}, {
   3.80191865560492*^9, 3.8019187465152273`*^9}, {3.8019188038642683`*^9, 
   3.801918852072144*^9}, {3.803876565509639*^9, 3.803876565763893*^9}, {
   3.804919891396269*^9, 
   3.8049198921076508`*^9}},ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-\
29bf7ade367b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tags", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", 
      RowBox[{"tag", "[", "QEDxQCD", "]"}]}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"AnalyticalEval", "[", 
    RowBox[{"tau", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"tag", "[", "QEDxQCD", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.801918754931897*^9, 3.801918807429558*^9}, {
  3.802152413003539*^9, 3.802152413147624*^9}, {3.8038765574844103`*^9, 
  3.8038765577643547`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"687f3739-fa71-4e0a-b30e-ef8e55b9eb28"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"alfa", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"CHbox", " ", "MH", " ", "MTA2"}], 
       RowBox[{"4", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"CHD", " ", "MH", " ", "MTA2"}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"CHWB", " ", "CW", " ", "MH", " ", "MTA2"}], 
       RowBox[{"4", " ", "\[Pi]", " ", "SW"}]], "-", 
      FractionBox[
       RowBox[{"CtauH", " ", "MH", " ", "MTA", " ", "MW", " ", "SW"}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SqrtBox["alfa"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"CHD", " ", "CW2", " ", "MH", " ", "MTA2"}], 
       RowBox[{"16", " ", "\[Pi]", " ", "SW2"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["17", "4"], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}]}], ")"}]}], "\[Pi]"], 
  "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"MH", " ", "MTA2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"alfa", " ", "MH2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CtauB", " ", "CW"}], "-", 
           RowBox[{"CtauW", " ", "SW"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "MTA", " ", "MW", " ", "SW"}]]}], "+", 
      RowBox[{"alfa", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CHB", " ", "CW2"}], "-", 
         RowBox[{"CHWB", " ", "CW", " ", "SW"}], "+", 
         RowBox[{"CHW", " ", "SW2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"19", "-", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["MTA2", "MH2"], "]"}], "2"], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"alfa", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"CHB", "-", "CHW"}], ")"}], " ", "CW", " ", "SW"}], "+", 
          RowBox[{"CHWB", " ", 
           RowBox[{"(", 
            RowBox[{"CW2", "-", "SW2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          RowBox[{"2", " ", "SW2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          FractionBox[
           RowBox[{"4", " ", "MZ2"}], "MH2"], "-", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["MZ2", "MH2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["MZ2", "MH2"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             FractionBox[
              RowBox[{"2", " ", "MZ2"}], "MH2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["MZ2", "MH2"]}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                FractionBox["MZ2", "MH2"]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["MZ2", "MH2"]}], ")"}], "2"], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["MZ2", "MH2"]}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "CW", " ", "SW"}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.8019187689509907`*^9, 3.801918807852005*^9}, 
   3.80191885972124*^9, 3.801935875863735*^9, 3.801999492371327*^9, 
   3.802000037759213*^9, 3.8021524137116613`*^9, 3.802153204324003*^9, 
   3.802160572019384*^9, 3.802428608276346*^9, 3.803286861757292*^9, {
   3.803876555512298*^9, 3.803876558253159*^9}, 3.8038880551773863`*^9, 
   3.803890911936865*^9, 3.805015273251062*^9, 3.805024740112481*^9, 
   3.805031929491873*^9, 3.80507372711637*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"f2e55f0e-1ddd-4bf5-afa7-36f79f770a79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Results", "Section",
 CellChangeTimes->{{3.753022923718285*^9, 
  3.753022933702845*^9}},ExpressionUUID->"dacf7a79-4c27-48f6-bbb9-\
47fe2794e7d8"],

Cell[TextData[{
 "We can reproduce numerical results using the function \"NumEval\". This \
function takes the same first two arguments as AnalyticEval. We can, for \
example, reproduce the result of Eq. (5.4) for the process h->c",
 Cell[BoxData[
  FormBox[
   OverscriptBox["c", "_"], TraditionalForm]],ExpressionUUID->
  "ac3753f0-7ce4-4ee8-9508-8ae6ccb969e0"],
 ". Note that we factor our the same parameters as seen in the accompanying  \
paper."
}], "Text",
 CellChangeTimes->{{3.752998937103582*^9, 3.75299900385218*^9}, {
  3.7530231200506153`*^9, 3.7530231700166073`*^9}, {3.75302341916646*^9, 
  3.753023421758338*^9}, {3.763465605621633*^9, 3.763465605797592*^9}, {
  3.80191887658027*^9, 3.801918896247663*^9}, {3.801918947659831*^9, 
  3.801918973563819*^9}, {3.801919034248459*^9, 
  3.80191910734235*^9}},ExpressionUUID->"60b0179d-e600-4824-9b63-\
96e415428684"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"NumEval", "[", 
     RowBox[{"c", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}]}], "]"}], "+", 
    RowBox[{"NumEval", "[", 
     RowBox[{"c", ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "0"}], "}"}]}], "]"}]}], 
   RowBox[{"NumEval", "[", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}]}], "]"}]], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8019189800823393`*^9, 3.801919017292297*^9}, {
  3.802086139899528*^9, 3.802086142651019*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"f6afca67-a3df-4a67-9ab5-2e1018c97993"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.`", " ", "hatCHbox"}], "+", 
  RowBox[{"1.2439782439782445`", " ", "hatCHD"}], "+", 
  RowBox[{"3.7352143113650054`", " ", "hatCHWB"}], "-", 
  FractionBox[
   RowBox[{"1.4142135623730943`", " ", "hatCcH", " ", "v"}], 
   "MC"]}]], "Output",
 CellChangeTimes->{{3.8019190141544657`*^9, 3.8019190176185503`*^9}, 
   3.8019191100321093`*^9, 3.801935883034437*^9, 3.80199949395303*^9, 
   3.8020000393212023`*^9, 3.802086136600988*^9, 3.802152416159769*^9, 
   3.802153206832361*^9, 3.80216057378721*^9, 3.802428609990855*^9, 
   3.803286863909443*^9, 3.803876610430613*^9, 3.8038767048928413`*^9, 
   3.803890911973171*^9, 3.805015306328361*^9, 3.805024742488261*^9, 
   3.8050319386625433`*^9, 3.8050737441843233`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"f1cdacf9-5c56-4040-bd35-3df09599187a"]
}, Open  ]],

Cell["\<\
The factoring out of symbolic parameters continues to the NLO processes. For \
example, we can reproduce Eq. (5.5) of the accompanying paper\
\>", "Text",
 CellChangeTimes->{{3.752998937103582*^9, 3.75299900385218*^9}, {
  3.7530231200506153`*^9, 3.7530231700166073`*^9}, {3.75302341916646*^9, 
  3.753023421758338*^9}, {3.763465605621633*^9, 3.763465605797592*^9}, {
  3.80191887658027*^9, 3.801918896247663*^9}, {3.801918947659831*^9, 
  3.801918973563819*^9}, {3.801919034248459*^9, 
  3.8019191663658457`*^9}},ExpressionUUID->"60b0179d-e600-4824-9b63-\
96e415428684"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tags", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"tag", "[", "QEDxQCD", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"tag", "[", "fer3", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"NumEval", "[", 
     RowBox[{"tau", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "0"}], "}"}]}], "]"}], "+", 
    RowBox[{"NumEval", "[", 
     RowBox[{"tau", ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "0"}], "}"}]}], "]"}], "+", 
    RowBox[{"NumEval", "[", 
     RowBox[{"tau", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}]}], "]"}], "+", 
    RowBox[{"NumEval", "[", 
     RowBox[{"tau", ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1"}], "}"}]}], "]"}]}], 
   RowBox[{"NumEval", "[", 
    RowBox[{"tau", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}]}], "]"}]], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.801919175066965*^9, 3.801919197442437*^9}, {
  3.801919283727222*^9, 3.801919290972226*^9}, {3.801935629528688*^9, 
  3.8019356301087646`*^9}, {3.80208219623645*^9, 3.802082201378332*^9}, {
  3.802082712097426*^9, 3.802082720329235*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a65669e8-b9fb-4a03-aaaf-6c86e6322bac"],

Cell[BoxData[
 RowBox[{"0.9825095053696168`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.023845892257818007`", " ", "hatCH"}], "+", 
  RowBox[{"0.004273004924145125`", " ", "hatCHb"}], "+", 
  RowBox[{"0.15713592558040662`", " ", "hatCHB"}], "+", 
  RowBox[{"2.110424792457775`", " ", "hatCHbox"}], "-", 
  RowBox[{"0.00854600984829025`", " ", "hatCHc"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHd"}], "+", 
  RowBox[{"1.19525717129278`", " ", "hatCHD"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHe"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHmu"}], "+", 
  RowBox[{"0.00427300492414512`", " ", "hatCHs"}], "-", 
  RowBox[{"0.07921167155834093`", " ", "hatCHt"}], "+", 
  RowBox[{"0.000373535627159325`", " ", "hatCHtau"}], "-", 
  RowBox[{"0.00854600984829025`", " ", "hatCHu"}], "+", 
  RowBox[{"0.06750734017663394`", " ", "hatCHW"}], "+", 
  RowBox[{"3.628403812450841`", " ", "hatCHWB"}], "-", 
  FractionBox[
   RowBox[{"0.00939950455730355`", " ", "hatCtB"}], "EL"], "-", 
  RowBox[{"0.04627346415832446`", " ", "hatCtH"}], "+", 
  FractionBox[
   RowBox[{"0.0022585219967180513`", " ", "hatCtW"}], "EL"], "-", 
  RowBox[{"0.0065144425300786265`", " ", "hatCWw"}], "-", 
  FractionBox[
   RowBox[{"0.000398349596431701`", " ", "hatCtauB", " ", "v"}], 
   RowBox[{"EL", " ", "MTA"}]], "-", 
  FractionBox[
   RowBox[{"1.5034011074148668`", " ", "hatCtauH", " ", "v"}], "MTA"], "+", 
  FractionBox[
   RowBox[{"0.0014406085757245931`", " ", "hatCtauW", " ", "v"}], 
   RowBox[{"EL", " ", "MTA"}]], "-", 
  FractionBox[
   RowBox[{"0.0202328931128958`", " ", "MC", " ", 
    RowBox[{"hatC1lequ", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "MTA"], "-", 
  FractionBox[
   RowBox[{"0.03760788305684004`", " ", "MT", " ", 
    RowBox[{"hatC1lequ", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MTA"], "+", 
  RowBox[{"0.004273004924145125`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{"0.004273004924145125`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.008771987592526991`", " ", 
   RowBox[{"hatCHl1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.003106406998811527`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.003106406998811527`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.015345166033926971`", " ", 
   RowBox[{"hatCHl3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.004273004924145125`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.004273004924145125`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.051707434557536035`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.00931922099643458`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.00931922099643458`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.08943371651415873`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"0.0101164465564479`", " ", "MMU", " ", 
    RowBox[{"hatCle", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "MTA"], "-", 
  RowBox[{"0.010116446556447898`", " ", 
   RowBox[{"hatCle", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"0.0202328931128958`", " ", "MS", " ", 
    RowBox[{"hatCledq", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "MTA"], "+", 
  FractionBox[
   RowBox[{"0.0202328931128958`", " ", "MB", " ", 
    RowBox[{"hatCledq", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "MTA"]}]], "Output",\

 CellChangeTimes->{{3.801919184967444*^9, 3.8019191988007727`*^9}, {
   3.8019192929088507`*^9, 3.801919314431922*^9}, 3.801935631665825*^9, 
   3.801935885442375*^9, 3.8019994970228443`*^9, 3.802000043362233*^9, 
   3.802082203175066*^9, 3.802082248782851*^9, 3.802082349049316*^9, 
   3.8020825715845118`*^9, 3.802082638559657*^9, 3.8020827223203173`*^9, 
   3.802086153817169*^9, 3.8021524187102757`*^9, 3.8021532093516703`*^9, 
   3.8021605770276423`*^9, 3.8024286129022083`*^9, {3.8032868367647877`*^9, 
   3.803286866189415*^9}, 3.803876652659643*^9, 3.803876709796706*^9, 
   3.803890912899187*^9, 3.805015308958982*^9, 3.805024743962879*^9, 
   3.80503194118781*^9, 3.80507374670182*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"218a27b6-0b22-4958-8e94-3963cff9971b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decoupling Constants", "Section",
 CellChangeTimes->{{3.753712640007099*^9, 
  3.753712650327201*^9}},ExpressionUUID->"18ff0aa4-f6df-4428-b9e7-\
782525f76af4"],

Cell["\<\
It is also possible to call the form of the decoupling constants in \
dimension-6 SMEFT. The available decoupling constants are those for the \
electric charge, and the masses of the b-quark, c-quark, and tau lepton which \
are called with the functions zetaEAnalytic[i], zetaMBAnalytic[i], \
zetaMCAnalytic[i] and zetaMTAnalytic[i] respectively, where i is the \
dimension-i contribution. These decoupling constants are gauge independent, \
but the tadpole contributions are not, and so no tag for the tadpoles is \
provided. We may recover, for example, Eq. (A.5) from the accompanying paper \
by calling\
\>", "Text",
 CellChangeTimes->{{3.753712664789225*^9, 3.7537127848421*^9}, {
  3.753712947643262*^9, 3.7537129644986887`*^9}, {3.753713131971155*^9, 
  3.75371315371488*^9}, {3.761999727736742*^9, 3.761999747799865*^9}, {
  3.762066302998581*^9, 3.76206630737328*^9}, {3.763466491655733*^9, 
  3.763466504775316*^9}, {3.763721771655684*^9, 3.763721778860125*^9}, {
  3.801933967557485*^9, 3.801934036997096*^9}, {3.8019340719413843`*^9, 
  3.801934140949321*^9}, {3.8019341742409687`*^9, 3.801934243916554*^9}, {
  3.804920436578239*^9, 
  3.8049204367388372`*^9}},ExpressionUUID->"2bafc7c5-171d-4f37-8f5b-\
ea6fae8d569b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zetaMTAAnalytical", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.753712790027443*^9, 3.7537128125084667`*^9}, {
  3.753712970894423*^9, 3.753712975199449*^9}, {3.753713077114421*^9, 
  3.75371311757736*^9}, {3.76199958946513*^9, 3.761999612158411*^9}, {
  3.7619997591608257`*^9, 3.761999763672483*^9}, {3.763721783486247*^9, 
  3.763721787458694*^9}, {3.801933942473794*^9, 3.8019339444981422`*^9}, {
  3.8019342479525146`*^9, 3.801934270656835*^9}, {3.80199950271033*^9, 
  3.80199950502215*^9}, {3.802152422474334*^9, 3.8021524238584347`*^9}, {
  3.803876803519622*^9, 3.803876806244789*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6fe24480-ddc6-4487-89d7-5233a822c86f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
    "64", " ", "MH2", " ", "MW2", " ", "MZ2", " ", "\[Pi]", " ", "SW2"}]], 
   RowBox[{"alfa", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"40", " ", "MH2", " ", 
       SuperscriptBox["MW2", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["MH2", "2"], " ", "MZ2"}], "-", 
      RowBox[{"54", " ", "MH2", " ", "MW2", " ", "MZ2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
      RowBox[{"23", " ", "MH2", " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["MZ2", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["MT2", "2"], " ", "MZ2", " ", "Nc"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["MH2", "2"], " ", "MZ2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["MT2", "2"], " ", "MZ2", " ", "Nc", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MT2"], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MW2"], "]"}]}], "+", 
      RowBox[{"48", " ", "MH2", " ", 
       SuperscriptBox["MW2", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}], "-", 
      RowBox[{"72", " ", "MH2", " ", "MW2", " ", "MZ2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}], "+", 
      RowBox[{"24", " ", "MH2", " ", 
       SuperscriptBox["MZ2", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MZ2", "3"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MZ2"], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.7537127921685133`*^9, 3.753712813548966*^9}, 
   3.753712844489299*^9, 3.7537128758201303`*^9, 3.7537129293709497`*^9, {
   3.7537129722222424`*^9, 3.753712975535767*^9}, {3.753713075205821*^9, 
   3.7537131179976254`*^9}, {3.761999587113282*^9, 3.7619996125105753`*^9}, 
   3.7619996993761168`*^9, 3.761999763844429*^9, 3.761999868640893*^9, 
   3.7620663115475807`*^9, 3.762070767091111*^9, 3.8019339484843397`*^9, 
   3.801934271238847*^9, 3.801935887788638*^9, 3.8019995054963293`*^9, 
   3.8020000473145857`*^9, 3.80215242437385*^9, 3.8021605792095823`*^9, 
   3.802428614643882*^9, 3.8032868673890743`*^9, {3.803876774414308*^9, 
   3.803876806435669*^9}, 3.80387684777953*^9, 3.803890912983543*^9, 
   3.805015313256824*^9, 3.80502474563267*^9, 3.805031944072357*^9, 
   3.805073749669241*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"de43d387-77e3-4fb1-92af-246d89d07597"]
}, Open  ]],

Cell["\<\
The decoupling constants may also be evaluated numerically by replacing \
Analytic->Numerical in the above functions. Again we factor out symbolic \
factors.\
\>", "Text",
 CellChangeTimes->{{3.753713123052064*^9, 3.7537131262637463`*^9}, {
   3.753713160949603*^9, 3.753713201590592*^9}, 3.753713522107128*^9, {
   3.761999773102871*^9, 3.761999789606102*^9}, {3.7620663330291*^9, 
   3.762066340087017*^9}, {3.763721792604903*^9, 3.763721797705451*^9}, {
   3.801934958867845*^9, 
   3.801934988099576*^9}},ExpressionUUID->"5524fef6-b4f8-48a3-be22-\
5ddc45084ef2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"zetaMCNumerical", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"zetaENumerical", "[", "6", "]"}]}], "Input",
 CellChangeTimes->{{3.753713208179296*^9, 3.7537132144178247`*^9}, {
   3.753713397580958*^9, 3.753713398459845*^9}, {3.753713432635898*^9, 
   3.753713433073749*^9}, {3.75371346769051*^9, 3.75371346997616*^9}, {
   3.761999712890629*^9, 3.761999713138432*^9}, {3.761999792343169*^9, 
   3.761999794895155*^9}, {3.7619999983587427`*^9, 3.762000001910688*^9}, {
   3.762000427348634*^9, 3.7620004293173428`*^9}, {3.762000994797215*^9, 
   3.762001009492219*^9}, {3.762001209740972*^9, 3.762001211531623*^9}, {
   3.762066323943667*^9, 3.762066324756568*^9}, {3.762070637878706*^9, 
   3.762070652899993*^9}, 3.762070741385169*^9, {3.763198180005056*^9, 
   3.763198180284422*^9}, {3.763721802745103*^9, 3.763721807302854*^9}, {
   3.801999513486581*^9, 3.801999513886307*^9}, {3.80200005066259*^9, 
   3.8020000966080303`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5c86ee1b-aa5d-4cb8-a409-284851cd77c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.018997721932938333`", " ", "hatCH"}], "-", 
  RowBox[{"0.0006156424583042596`", " ", "hatCHB"}], "+", 
  RowBox[{"0.03656629105547149`", " ", "hatCHbox"}], "+", 
  RowBox[{"0.0014242462971379409`", " ", "hatCHc"}], "+", 
  RowBox[{"0.02252661742506077`", " ", "hatCHD"}], "-", 
  RowBox[{"0.0063580077412349586`", " ", "hatCHW"}], "+", 
  RowBox[{"0.06920396986275257`", " ", "hatCHWB"}], "-", 
  RowBox[{"0.025729184274761407`", " ", "hatCtH"}], "+", 
  FractionBox[
   RowBox[{"0.00008293381887990411`", " ", "hatCcB", " ", "v"}], 
   RowBox[{"EL", " ", "MC"}]], "-", 
  FractionBox[
   RowBox[{"0.015908722834738938`", " ", "hatCcH", " ", "v"}], "MC"], "-", 
  FractionBox[
   RowBox[{"0.000903296324357651`", " ", "hatCcW", " ", "v"}], 
   RowBox[{"EL", " ", "MC"}]], "+", 
  FractionBox[
   RowBox[{"0.0019371887260671446`", " ", "MT", " ", 
    RowBox[{"hatC1qu", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "MC"], "+", 
  FractionBox[
   RowBox[{"0.0025829183014228593`", " ", "MT", " ", 
    RowBox[{"hatC8qu", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "MC"], "+", 
  RowBox[{"0.00017529312133069154`", " ", 
   RowBox[{"hatCHq1", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"0.0022679116548451964`", " ", 
   RowBox[{"hatCHq3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.7537132091669416`*^9, 3.75371321530411*^9}, 
   3.753713254675377*^9, {3.75371339325756*^9, 3.753713470281184*^9}, 
   3.753713501507023*^9, {3.761999711050559*^9, 3.7619997134410763`*^9}, 
   3.76199979554887*^9, 3.761999870191972*^9, 3.761999918393488*^9, 
   3.7619999710903873`*^9, 3.762000002322506*^9, 3.762000429631404*^9, {
   3.7620009907813263`*^9, 3.762001009661985*^9}, 3.762001099283165*^9, 
   3.7620011318440857`*^9, 3.7620012121260138`*^9, {3.762066319519575*^9, 
   3.762066325269799*^9}, {3.762070638613092*^9, 3.762070653660853*^9}, {
   3.762070739788557*^9, 3.762070741914071*^9}, {3.763198172076065*^9, 
   3.7631981806904163`*^9}, 3.7631996556513033`*^9, 3.763200061498702*^9, 
   3.8019349920386267`*^9, 3.8019358905835238`*^9, 3.801999518087988*^9, 
   3.801999556091235*^9, {3.802000051217346*^9, 3.8020000986056833`*^9}, 
   3.802152433494392*^9, 3.802160580666988*^9, 3.8024286163341303`*^9, 
   3.803286868654502*^9, 3.803876778010269*^9, 3.803888111465721*^9, 
   3.803890913048524*^9, 3.8050153133508787`*^9, 3.8050247470772*^9, 
   3.80503194674144*^9, 3.805073754017343*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"65217176-6c64-4f99-8292-5f777b1233a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.032349800007610605`", " ", "hatCHB"}], "+", 
  RowBox[{"0.009274714326084838`", " ", "hatCHW"}], "-", 
  RowBox[{"0.01923476305377921`", " ", "hatCHWB"}], "-", 
  FractionBox[
   RowBox[{"0.002878156815955098`", " ", "hatCtB"}], "EL"], "-", 
  FractionBox[
   RowBox[{"0.0015410932685698008`", " ", "hatCtW"}], "EL"], "+", 
  RowBox[{"0.0032780111991474493`", " ", "hatCWw"}]}]], "Output",
 CellChangeTimes->{{3.7537132091669416`*^9, 3.75371321530411*^9}, 
   3.753713254675377*^9, {3.75371339325756*^9, 3.753713470281184*^9}, 
   3.753713501507023*^9, {3.761999711050559*^9, 3.7619997134410763`*^9}, 
   3.76199979554887*^9, 3.761999870191972*^9, 3.761999918393488*^9, 
   3.7619999710903873`*^9, 3.762000002322506*^9, 3.762000429631404*^9, {
   3.7620009907813263`*^9, 3.762001009661985*^9}, 3.762001099283165*^9, 
   3.7620011318440857`*^9, 3.7620012121260138`*^9, {3.762066319519575*^9, 
   3.762066325269799*^9}, {3.762070638613092*^9, 3.762070653660853*^9}, {
   3.762070739788557*^9, 3.762070741914071*^9}, {3.763198172076065*^9, 
   3.7631981806904163`*^9}, 3.7631996556513033`*^9, 3.763200061498702*^9, 
   3.8019349920386267`*^9, 3.8019358905835238`*^9, 3.801999518087988*^9, 
   3.801999556091235*^9, {3.802000051217346*^9, 3.8020000986056833`*^9}, 
   3.802152433494392*^9, 3.802160580666988*^9, 3.8024286163341303`*^9, 
   3.803286868654502*^9, 3.803876778010269*^9, 3.803888111465721*^9, 
   3.803890913048524*^9, 3.8050153133508787`*^9, 3.8050247470772*^9, 
   3.80503194674144*^9, 3.805073754027079*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"98e5ede1-e2d4-4a5c-82f7-73895f9319b9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1368, 766},
WindowMargins->{{Automatic, 11}, {Automatic, -8}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 418, 9, 52, "Input",ExpressionUUID->"072ad902-96b5-48b0-b585-83cdeb31cc61"],
Cell[979, 31, 2426, 59, 73, "Input",ExpressionUUID->"2dafa80a-8431-4daa-bc31-099df71957bb"],
Cell[CellGroupData[{
Cell[3430, 94, 156, 3, 67, "Section",ExpressionUUID->"0bdd23e5-f632-4f6e-9f95-8253489dd54b"],
Cell[3589, 99, 2892, 58, 358, "Text",ExpressionUUID->"f66b6f73-85db-4c96-9a94-469c2e910ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6518, 162, 220, 4, 98, "Title",ExpressionUUID->"f5446b66-34c1-4124-ae4a-b9ab53e7b499"],
Cell[CellGroupData[{
Cell[6763, 170, 441, 7, 67, "Section",ExpressionUUID->"1717d26c-5951-472f-a345-ecd96ec7a042",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[7207, 179, 1699, 35, 82, "Text",ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-29bf7ade367b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[8909, 216, 843, 16, 52, "Input",ExpressionUUID->"93634a0b-da8c-4902-ab9a-7f16e89b5527",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[9767, 235, 797, 13, 52, "Output",ExpressionUUID->"04db9d20-fb95-4957-bc14-9080e9f621dc"],
Cell[10567, 250, 1376, 30, 56, "Output",ExpressionUUID->"a8a4ce77-02b6-4845-adce-51c1ea16b04e"],
Cell[11946, 282, 2345, 37, 127, "Text",ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-29bf7ade367b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[CellGroupData[{
Cell[14316, 323, 795, 16, 30, "Input",ExpressionUUID->"8b3df700-23c1-46f3-a5f2-b11affe5863c"],
Cell[15114, 341, 1167, 27, 59, "Output",ExpressionUUID->"73f931ba-6e1f-4362-bc8b-3d3351532b30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16318, 373, 831, 16, 30, "Input",ExpressionUUID->"f6354ee3-1c8d-4c49-9905-1b72d7acfa8b"],
Cell[17152, 391, 1847, 51, 104, "Output",ExpressionUUID->"b3c7839f-b70b-428e-bcac-fbc31688df10"]
}, Open  ]],
Cell[19014, 445, 1246, 23, 58, "Text",ExpressionUUID->"c55b2f1d-0ed6-4f1a-bb25-29bf7ade367b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[CellGroupData[{
Cell[20285, 472, 957, 25, 52, "Input",ExpressionUUID->"687f3739-fa71-4e0a-b30e-ef8e55b9eb28"],
Cell[21245, 499, 4728, 128, 250, "Output",ExpressionUUID->"f2e55f0e-1ddd-4bf5-afa7-36f79f770a79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26010, 632, 162, 3, 67, "Section",ExpressionUUID->"dacf7a79-4c27-48f6-bbb9-47fe2794e7d8"],
Cell[26175, 637, 877, 17, 58, "Text",ExpressionUUID->"60b0179d-e600-4824-9b63-96e415428684"],
Cell[CellGroupData[{
Cell[27077, 658, 643, 18, 51, "Input",ExpressionUUID->"f6afca67-a3df-4a67-9ab5-2e1018c97993"],
Cell[27723, 678, 865, 15, 52, "Output",ExpressionUUID->"f1cdacf9-5c56-4040-bd35-3df09599187a"]
}, Open  ]],
Cell[28603, 696, 581, 10, 35, "Text",ExpressionUUID->"60b0179d-e600-4824-9b63-96e415428684"],
Cell[CellGroupData[{
Cell[29209, 710, 1474, 41, 73, "Input",ExpressionUUID->"a65669e8-b9fb-4a03-aaaf-6c86e6322bac"],
Cell[30686, 753, 4652, 101, 211, "Output",ExpressionUUID->"218a27b6-0b22-4958-8e94-3963cff9971b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35387, 860, 165, 3, 67, "Section",ExpressionUUID->"18ff0aa4-f6df-4428-b9e7-782525f76af4"],
Cell[35555, 865, 1241, 20, 81, "Text",ExpressionUUID->"2bafc7c5-171d-4f37-8f5b-ea6fae8d569b"],
Cell[CellGroupData[{
Cell[36821, 889, 702, 10, 30, "Input",ExpressionUUID->"6fe24480-ddc6-4487-89d7-5233a822c86f"],
Cell[37526, 901, 2991, 69, 103, "Output",ExpressionUUID->"de43d387-77e3-4fb1-92af-246d89d07597"]
}, Open  ]],
Cell[40532, 973, 576, 11, 35, "Text",ExpressionUUID->"5524fef6-b4f8-48a3-be22-5ddc45084ef2"],
Cell[CellGroupData[{
Cell[41133, 988, 1044, 15, 52, "Input",ExpressionUUID->"5c86ee1b-aa5d-4cb8-a409-284851cd77c0"],
Cell[42180, 1005, 2599, 48, 114, "Output",ExpressionUUID->"65217176-6c64-4f99-8292-5f777b1233a3"],
Cell[44782, 1055, 1635, 26, 51, "Output",ExpressionUUID->"98e5ede1-e2d4-4a5c-82f7-73895f9319b9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


